FwdLLM: Efficient FedLLM using Forward Gradient

Large Language Models (LLMs) are transforming the landscape of mobile intelligence. Federated Learning (FL), a method to preserve user data privacy, is often employed in fine-tuning LLMs to downstream mobile tasks, an approach known as FedLLM. Though recent efforts have addressed the network issue induced by the vast model size, they have not practically mitigated vital challenges concerning integration with mobile devices, such as significant memory consumption and sluggish model convergence. In response to these challenges, this work introduces FwdLLM, an innovative FL protocol designed to enhance the FedLLM efficiency. The key idea of FwdLLM to employ backpropagation (BP)-free training methods, requiring devices only to execute ``perturbed inferences''. Consequently, FwdLLM delivers way better memory efficiency and time efficiency (expedited by mobile NPUs and an expanded array of participant devices). FwdLLM centers around three key designs: (1) it combines BP-free training with parameter-efficient training methods, an essential way to scale the approach to the LLM era; (2) it systematically and adaptively allocates computational loads across devices, striking a careful balance between convergence speed and accuracy; (3) it discriminatively samples perturbed predictions that are more valuable to model convergence. Comprehensive experiments with five LLMs and three NLP tasks illustrate FwdLLM's significant advantages over conventional methods, including up to three orders of magnitude faster convergence and a 14.6x reduction in memory footprint. Uniquely, FwdLLM paves the way for federated learning of billion-parameter LLMs such as LLaMA on COTS mobile devices -- a feat previously unattained.

==> figs/script/cosine_of_diff_model.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2100x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# import torch\n",
    "# import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.figure(figsize=(7,4),dpi=300)\n",
    "\n",
    "old_model_param_map = {'Muti_layer_NN':1.86*10**6,'LeNet':2.7*10**4,' MobileNet':1.3*10**7,' WideResNe':3*10**5,'LocalMixer':17.3*10**6}\n",
    "ours_model_param_map = {'ALBERT-base':11*10**6,'DistilBERT-base':66*10**6,'BERT-base':110*10**6,'RoBERTa-large':354*10**6,'LLaMA-7B':7*10**9}\n",
    "# https://arxiv.org/abs/2301.12195'    LeNet':2.7*10**4,' MobileNet':1.3*10**7,' WideResNe':3*10**5\n",
    "# https://arxiv.org/pdf/2210.03310.pdf  'LocalMixer':17.3*10**6\n",
    "old_model_cosine_map = {'Muti_layer_NN': 0.0720, 'LeNet': 0.5087, ' MobileNet': 0.0278, ' WideResNet': 0.1815, 'LocalMixer': 0.0235}\n",
    "ours_model_cosine_map = {'ALBERT-base': 0.0302, 'DistilBERT-base': 0.0121, 'BERT-base': 0.0095, 'RoBERTa-large': 0.0053, 'LLaMA-7B': 0.0012}\n",
    "need_label = True\n",
    "for model,param_num in old_model_param_map.items():\n",
    "    if need_label:\n",
    "        plt.scatter(param_num,old_model_cosine_map[model],marker='o',s=300,color='b',label='Previous work')\n",
    "        need_label = False\n",
    "    else:\n",
    "        plt.scatter(param_num,old_model_cosine_map[model],marker='o',s=300,color='b')\n",
    "    # plt.text(param_num,old_model_cosine_map[model],model,ha='center',va='bottom')\n",
    "need_label = True\n",
    "for model,param_num in ours_model_param_map.items():\n",
    "    if need_label:\n",
    "        plt.scatter(param_num,ours_model_cosine_map[model],marker='*',s=400,color='r',label='Ours work')\n",
    "        need_label = False\n",
    "    else:\n",
    "        plt.scatter(param_num,ours_model_cosine_map[model],marker='*',s=400,color='r')\n",
    "    \n",
    "plt.xscale('log')\n",
    "plt.xticks(fontsize=25)\n",
    "plt.yticks(fontsize=25)\n",
    "plt.xlabel('#Parameter',fontsize=30)\n",
    "plt.ylabel('Cosine Similarity',fontsize=30)\n",
    "plt.ylim(-0.05,0.6)\n",
    "plt.legend(fontsize=25,frameon=False)\n",
    "plt.savefig('../design-cosine-similarity-diff-model.pdf', bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "fwdgrad_py38",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/draw-ablation-cdq.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[721.00813647  51.28899505  17.83965045   8.84934101]\n",
      "[1023.43850537   45.5852456    28.05245883   15.79539489]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABUEAAAINCAYAAAAQpb45AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAADGVUlEQVR4nOzdeVxUZf//8feACAKKC+aOu+aWW+77nltpmy1ulZWJdputVqZWd5bed1mJZpmZaXfl3mKuuZXmVloG5Yq44AKKIAgInN8f/DhfRgYYmIHB4fV8PHh4zjXXuc5nEM458+FaLIZhGAIAAAAAAAAAN+Xh6gAAAAAAAAAAoCCRBAUAAAAAAADg1kiCAgAAAAAAAHBrJEEBAAAAAAAAuDWSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt0YSFAAAAAAAAIBbIwkKAAAAAAAAwK2RBAUAAAAAAADg1kiCAgAAAAAAAHBrJEEBAAAAAAAAuDWSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt0YSFAAAAAAAAIBbIwkKAAAAAAAAwK2RBAUAAAAAAADg1kiCAgAAAAAAAHBrJEEBAAAAAAAAuDWSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt0YSFMXe6NGjZbFYZLFYNG3atGzrZdSxWCwKDw8vtPgAFA+ff/65eY1ZtGiRq8MBkE9paWlq1qyZLBaL6tatq6SkJFeHBCAT7rdwlpkzZ5o/Sxs3bnR1OADsYDEMw3B1EK4SERGhqKgoV4dR5AQGBiooKMipbY4ePVqff/55no8LCAhQTEyMU2O5UebYpk6dmm0i1GKxmNsnTpxQrVq1nH7+vMj43nTv3l3btm1zSiwZRo0aVWQeCvk9ta0gfk9vlJKSoi1btui7777Tzp07df78eV24cEH+/v6qVKmSGjZsqEGDBmnw4MG65ZZbCjQWd3f16lU1aNBAkZGRatSokf788095enq6OqxsPfXUU/roo48kSd9++60GDx7s0nhat26t3377TZLUoUMH7dy5M99tTZ48WW+//bYkycfHR5GRkSpbtqwkKTw8XLVr1872WIvFotKlS6tChQpq3ry5evbsqREjRpjH21IQbWZ3nnnz5mnz5s06duyYrl69Kn9/f9WpU0etW7dWnz59NGjQIJUqVSrP7eYUf6lSpRQQEKCAgABVqlRJLVu2VOvWrdW1a1fVrFkzT+eaNm2apk+fnu3rJUqUUNmyZVWtWjW1bdtWd999t/r162d1/85JZGSkvvjiC23fvl1//vmnLl26pGvXrsnPz08VK1ZU3bp11axZM7Vt21Y9evRQxYoVs21r9erVGjp0qCTp7bff1osvvpin9+oq3HOz4n7rXrjfOob7rbVr166pbt26ioyMVNOmTXXgwIEi/fOUgWu9bVzviwmjmDp58qTh6+trSOLrhi9fX1/j5MmTTv1+jxo1Kl+xBAQEODWO3GKbOnVqtvUyx3XixIkCOX9+vjfdunVz+s/AqFGjnPb+HMHvaeH+nmb23XffGQ0bNrQrFh8fH+OVV14xrl69WmDxuLvp06eb388lS5a4Opxc1ahRw/y/j4+Pd3U4xgcffGD1M3nkyJF8tZOammq+N0nGsGHDrF4/ceJEnn9X/f39jY8++ijbcxZEmzeaM2eO4e3tnWu7AQEBRlxcXJ6+Z/mJX5JhsViMfv36GWvWrLH7XFOnTs3zeZo3b24cOnQox3avXbtmvPDCC0aJEiXyFP9TTz2VY7vNmjUzJBllypQxLl26ZPf7dBXuuba/uN+6F+63juF+m9V//vMfs/6nn36ar+9HYTp58qRRqlQpl19bi+JXqVKluN4XAyVUTEVFRSkhIUFLlixRo0aNXB1OkREWFqbhw4crKiqqwP4KUq5cObVt29auuv7+/gUSQ1GVn+9N27Zt5ePjk2PdPXv26PLly3afo1mzZnbFUNBy+z09dOiQxo0bp7p162rOnDny8/PL8zkWLFigefPm6amnntKYMWPyfHx8fLzGjx+vY8eOae7cuWratGme28jr+yjI39O0tDSNHz9e8+bNsyr38vJSnTp1VKVKFcXGxio8PFyXLl2SJCUmJurf//63li1bpg0bNuS5d1dxd+XKFb333nuSpKCgIA0bNszFEeXs4MGDOnXqlCSpV69e8vX1dXFE0oMPPqhnn31W169flyQtXrxYr7/+ep7b2bJli/nepPRe8Tlp06aNypcvb+4bhqFLly7p0KFDSkxMlJTe62js2LG6cOGCpkyZkmsMzm5zwYIFGj9+vFVZ5cqVVa9ePV2/fl1///23rly5Iin9ZzElJSXXGPMSf2pqqq5cuaLLly8rPDzcbN8wDK1fv17r16/XkCFD9MknnygwMNDu8/j4+Khbt25WZcnJyTp9+rSOHDlilh08eFAdO3bUzp071aRJkyztXLt2TQMHDtSWLVusysuUKaOGDRuqTJkyio+PV2RkpE6ePGm+bhiGIiIicozxueee06hRoxQbG6t3331Xb7zxht3vzxUy7rmvvPIK1/H/7+TJk/r3v//N/dZNcL91HPfbrJ544gm98cYbunLlit58802NGDFCXl5euZ7fVaKionTt2jXdfffdebrvuruoqCitXLmS630xUGyToBkaNWqkVq1auTqMYuW2227TunXrXB1GkZSf783MmTNzrZN5yPzN+P239Xu6Z88eTZgwQc2bN9e6detUunTpPLf75ptvat68eXrjjTf06quv5vn4uLg43XHHHQoPD9dPP/1kdwI7M2e8D2cxDEMPPfSQvv76a7OsYsWKev311zVs2DCVK1fOLE9LS9P27dv11ltvmXMgHT58WJ06ddLWrVtVr169Qo//ZjVv3jxz2o+xY8eqRImifWv+7rvvzO1Bgwa5MJL/ExgYqIEDB2r16tWSpCVLlmj69Ol2D4POsHjxYnO7cuXK6tu3b471Z86cqe7du2cpT0hI0Jw5c/Tqq6+aHxSnTp2qfv365XqdcGabsbGxeu6558z96tWrKyQkRHfeeadZlpaWpj179uiLL75wyjQo2cWf8R7279+vL7/8UosXL1ZCQoKk9KHj+/fv1+7du1WlShW7zlOpUqVs72VHjhzRxIkTtXbtWknp34cHHnhABw8elIeH9XT4L774olUCtGPHjnrzzTfVrVu3LHWjoqK0efNmrVixQmvWrMk1xgceeEDPPvusoqKi9MEHH+jFF1+8Kf64W7NmTTVo0MDVYbg17reuwf3Wcdxvs7ZZunRpjRo1Sh988IFOnDihr776SiNGjMjx3EVBYGCgqlat6uow3B7X+6KHhZEA3HT27NmjPn36qGnTpg4lQKdMmeJwAvTQoUPauHFjvhOgjr4PZ3r33XetbtAdO3ZUWFiYxo4da3WDliQPDw91795dGzZs0H//+1+z/MyZM3rggQfMh0bkLCUlRXPnzpUkeXp65toToij4/vvvze2i8qFMsu5FcuLECe3YsSNPx8fHx2vlypXm/vDhw/M9r5evr69eeOEFq6SiYRiaMWNGvtrLb5vr1q0ze3laLBZ9//33VglQKf13uX379goJCVF4eHiBJul8fX3VpUsXzZs3T8ePH1fPnj3N106dOqW77rpL165dc/g89evX13fffad+/fqZZYcOHbJKKEjp16uM3z9JGjhwoLZt26YePXpkSYBK6R8Yhw0bpm+++UYRERF6/PHHc4yjZMmSevjhhyWlJ2LzM/833BP328LH/dZ5uN9m9eijj5rbH3zwQb7PDffD9b7oIQkK4KZCArRghIWF6eWXXzb3GzdurLVr16pChQq5Hjtp0iRNnTrV3N+/f3+RH/ZZVPz444/mcLAePXoU+b/IX7hwQXv27JEktWjRQtWrV3dxRP9n4MCBVsO6MvcyscfKlSt19epVc98ZH5Afeugh3X777eb+pk2bHH6AzUubhw8fNrebNm2q5s2b59h2xYoVC61nVKVKlbRhwwarD/Z79+7Vhx9+6JT2PTw8rD5ASOm/b5l9//33Sk1NNfdnz55t9/uvVKmS7rrrrlzrZSRBJWn+/Pl2tQ33xv3WNbjfOg/326yaN2+uxo0bS5L27dtnLh6F4o3rfdFEEhQ3jVq1aslischisWjr1q251g8PDzfr53WIBoomEqAFZ+bMmUpOTpaU3mPsk08+UUBAgN3Hv/rqq1Zzyb7//vuKi4uzWXf06NHm7+W0adPsat+e3/9p06aZdUaPHm2Wb9iwQSNHjtStt96qgICALK9nuHjxombNmqU+ffqoatWqKlWqlLy8vFS2bFk1adJEd999t2bNmmU136Cjli5dam5nrCRty5UrV+Tp6SmLxSIPDw9dvHgx27oLFiywuvY9//zz2dY1DEMVK1Y06x48eDDHeH/44QcZhiFJua5QaxiG1qxZo5EjR6p+/foqU6aM/Pz8VKdOHd1zzz1avHixU/+i7eXlpYceesjcX7ZsmTmnlz0yf4hr1apVvub3teWOO+4wt69evarw8PBCazPzva8orlbr6empzz//XJUrVzbL3n333Tz9v+WkSZMmVomDP//80+r1zEniwMDAAhlm1qZNG9WoUcM8/x9//OH0c+Dmwv2W+y33W/e730rS3XffbW4vWbLE4XPj5sf13jXX+9yQBAVwUyAB+n8WLFiQ52NycuHCBf3vf/8z9wcOHKiOHTvmqY0SJUpo+vTp5n5sbKw+++wzp8WYH7Gxsbr//vvVr18/ffHFF/rnn38UGxtrs+5XX32l+vXr64UXXtCmTZsUGRmpxMREpaSk6MqVKwoNDdWqVav0wgsvqEGDBrpw4YLD8SUnJ1sNdcs8dPdGAQEBatGihaT0DzsZc/zacuNDTE5/NPrrr78UFRUlKX3RtNwWRbN3frJjx46pU6dOGjJkiL744gsdPXpUcXFxSkhI0IkTJ7Ry5UqNGjVKzZo106+//prjOfMic2+S2NhYc86y3Jw5c0Y//fSTzXYclZEAyxAdHV1obbZr187c/vPPP3NdyMcVypcvr+DgYHP//Pnz+vbbb53Wfubv1Y3fp8wfJBISEsyEg7Nlnutu+fLlBXIO3By433K/lbjfuuP9VrL+ueJaD673rrne24MkKIAi79ChQyRA/7+MxZycaf369UpKSjL3M89rlBeDBg2yGh7lzERGXmVMQr5s2TJJ6YmWDh06qFOnTqpUqZJV3fXr1+vhhx82506UpGrVqqlz587q3bu32rVrp1tuucXqmLS0NIdj/OWXXxQfHy9Jqlq1qurWrZtj/cyT9+f0QevGD2y///57tg8nmdvp2rWrzXkQMyQnJ5uTtFeqVElt2rSxWS8sLEydO3fWrl27zDJ/f3+1bdtWnTt3thoC9M8//6h3795WH4gc0apVK6sPlvYO0VuyZIn5f+rl5aUHH3zQKfFIMnsAZChZsmShtdmjRw81bNhQUvoq7ePHjy+wRJ8jxowZY7WfU9IhrzJ/r278PmX+WUxISDCHnjpb5lXs169fXyDnwM2B+y33W4n7rTvebyWpbdu2KlWqlKT0ea7DwsIcPj9uXlzvXXO9twdJUABF3rhx40iA6v/ex1NPPZXnY3Py888/m9sWi0W9evXKVzteXl5WH/Z//fVXpaSkOBxffqxatUo//PCDKleurG+++UYXLlzQzp079fPPP+vs2bNWc+w899xz5k23U6dOOnjwoE6fPq0dO3Zo48aN+vXXX3X+/HmdPHlSH3zwgTnnk6Myf3jKPOdUdjJ/b7P7UHbs2DGdPn1akswH8dTU1GwXLcjcTub2bdmyZYs5h9fAgQNtTjOSnJysBx54QOfOnZOU/mHhnXfe0fnz57V7927t2LFD586d0+eff24OB4qPj9cDDzyQ45DDvMjcq2TDhg06f/58rsd88cUX5vaAAQNUsWJFp8QipX/wzOzGB76CbNPT01Nz5swx/6++++47TZ482eHzO1vlypVVu3Ztcz+vi2xkJy0tTUePHjX3b/w+Ze4pK0mPPPKITp486ZRzZ5Y5gbFv3z4zGYPih/st99sb27eF+23+uPJ+K6X/H9x2223mvj3Tt8F9cb13zfXeHiRBARR5devWJQGa6X3c2GvKUfv37ze3M+aSyq/WrVub2/Hx8VkeHgtLXFycypQpo23btum+++6zmg/Rw8PDTLicOnVKhw4dkpTee+L777+3eoDNLCgoSBMmTNChQ4ec8mCd+ftuz3xYmXuOhIaG2vwQk/mD3pNPPmlu23oQNwxD27dvN/cz93yxJfNQwuzmJ5s7d67VnIeLFi3SCy+8IF9fX7OsRIkSGjlypNauXWv2qLh48WK+fj9tefjhh83/79TUVKt54GzZv3+//vrrL3PfmUPzkpOTtWrVKnO/atWqDi9ukdc2ExIS5O3tbe6/8847eueddxyKoSC0atXK3D5+/LhT2ly3bp1VD4Qbk579+/dXtWrVzP2wsDA1aNBADzzwgJYuXeq0hGj9+vXl4+MjKT0xy4IZxRf3W+63EvfbDO52v5Vk1Tt23759Dp0fNzeu96653tuDJCgK3bZt26wmEc/uK2M+nuKE741tc+bMIQHqwPvITeaH+5o1azrUVlBQULZtF7apU6eqQYMGOdbJ6MUhpS+iUrZs2VzbzVgswVGhoaHmdp06dXKtX7ZsWfMBIrt5yjJ/+HrmmWfM3h+26mb+YFe2bNlcVw7P+FDm7e2tPn36ZHndMAzNnTvX3B8yZEiOw9w6duyoiRMnmvtLlixRTExMjjHYo3LlylbzcuU2RC/z6xUqVNDAgQMdjiHDs88+qzNnzpj799xzT6G2uXDhQg0dOjTLghUvvfSSZs+e7XAszpR5qFd8fLzDi3icP39eEyZMsCrLvGiFlP6zvHDhQqsV4ZOTk/X1119r+PDhqlWrlm655RYNGDBAb731lnbv3p2vWDw9Pa2ujZl/91G8cL9Nx/2W+6273W8zZP754lpfvHG9T1fY13t7kAQFUOT5+fnl+RgSoPa7dOmSuW3PTSonNx6fue3CVKJECZsrFN4oo3eWJB05ckQJCQkFGNX/SUtLs3pAyNwbLSe5zVOW8eGrXr16CgoKUufOnSVJv/32W5Z5yjIf36VLlxwfPA4dOmSuiNqjRw+bv5NhYWFWKzv+61//yu3t6OmnnzbPm5CQoE2bNuV6jD0y9y45ePBgllXBM6SkpOirr74y9x988EGH5hAzDEOXLl3SunXr1LdvX82ZM8d8rUyZMnrppZcKrc3vvvtOjz/+uDkU6dVXX7VaEfmZZ56x+hCdHW9vb/MPcAW5snm5cuWs9vNz7bh+/bpOnDihuXPnqlWrVlY9Su+9916rnhQZ+vbtq40bN6pWrVo227x48aJ+/PFHvfLKK2rfvr0aNGig+fPnKzU1NU+xZf4dL4gh97g5cL9Nx/2W+6073W8z41qPDFzv0xXm9d5eJXKvAjhXuXLl7Eoo5TZpuTvie+McJEDzJvOk3Y5OIn/j8Tf2QCssjRs3Vvny5e2q5+vrq4SEBF26dEn33HOPQkJC7Oop4ojY2FiryfbtfTjq3r272YPvxg9lJ06cMFf/zvjw1r17d/3www9KTU3Vzz//rAEDBpj1Mx+f29A8e1apzdxLzs/PT127ds3l3aR/WGjRooU5PHj37t269957cz0uN3fddZfKlSuny5cvS0rvfTJr1qws9datW2e1EqU9D3aZ9ejRw656pUqV0ooVK1S1atVCafPcuXMaPXq0mQAdO3as3njjDSUnJ+vOO+80F+cZP368SpYsme0UG1evXjV/Tj08PHL9y78jbpwM39YceJmdPHky1zoZWrVqpU8//TTb17t3765//vlHX3zxhT7//HP98ssv2U7Of+TIEY0dO1aLFi3SqlWrVLlyZbtiyJzkdWUPDrgW91vut9xv07nL/fZGXOuRget94V/v7UVPUBS62267TevWrcv1KyQkxNWhFjq+N44jAZp3mT8QZLeqqb1uPP7G3l2Fxd6brLe3t9VCU+vWrVO9evXUqVMnTZ8+XZs3by6QRUxubDNjUYXc5DRPWeYheJk/lGW48UNc5vnJclukIfP8ZNl9KDt27Ji53bhxY7uHtGSeIyhzG47w9vbWsGHDzP2lS5fa7LmXeWhekyZNbPYUdFSvXr20f/9+9e7du9DafPPNN81eAnXr1tV///tfSekP0atWrVKXLl0kpfd6efLJJ7Mdwph57rbGjRtb/WXf2TLP3Sk559pRunRpvfDCC/rll19ynYurZMmSeuyxx7R9+3ZdunRJP/zwg6ZNm6bBgwfbfOD/9ddfdccdd+jatWt2xZL5d5yFkYov7rfcb7nfutf99kaZf75SUlKyrC6P4oPrfeFf7+1FT1DASUaNGpXrqogzZ87MdlJgOI4EaP6UK1fOfLiPjo52qK0bh2fY89fCgpCX7/tbb72l8PBwrVixQlJ6Ymjnzp3auXOnpPRVGTt16qSHHnpII0aMKJBEkGEYdtUrV66cmjVrpoMHD5rzlGX05LDV06Rly5YKCAjQlStXrF7/66+/zB4ZAQEBatmyZbbnjIqK0q+//iopfcL/7OY1yjy/WOb5HXOTuW5GTxJnGDVqlD766CNJUmRkpDZt2mQ1d1lMTIxVj5v8LNDQpk0bq59xDw8P+fv7q0KFCmrRooV69uyp+vXrF2qbSUlJVqvvPvvss1YLZZQqVUrff/+9evXqpX379iktLU2PPPKIvLy8sswpl3ll07vuuitP7yOvMicY/P395eXllWN9Hx+fLMkELy8vBQQEqHr16mrbtq369OmTr2twQECABgwYYPbkyljU5L///a/Vz8zBgwf17rvv6pVXXsm1TXt/x+HeuN9yv+V+6z73W1u41iMD13vXX++zQxIUcJJt27blOvdLfuangX1IgOZfnTp1dPjwYUnpc1EZhmH3MNMb3ThnYMYqgYUtLxNrlyxZUsuXL9e3336rDz74QFu3brXqxXD9+nVt3bpVW7du1fTp07Vo0SKHexncOMdXXoa1dOvWTQcPHpSU/kHsxg9l9erVM+ek8vT0VOfOnfXDDz/ot99+U1xcnEqXLm3ViyW3+cnWrl1rDg3ObpVaKf/DfjKvXJ65DUe1b99eDRs2NFfQXLx4sdWHsm+++cb8vnt6eurhhx/O8zlmzpyZ69DGwm7zxvnoMs8DmqFMmTJav369unXrpkOHDiktLU0jRoyQl5eX1fDIr7/+2tx2xiITOcm8iqo9U75UqlRJ69atK8iQTBaLRd26dVO3bt00Z84cqwWX5s+fb1cSNHOP0fzMcw33wP2W+y33W/e539qS+VpfokQJh4dB4+bF9b7wr/f2Yjg83FZ283nB/ZAAdUynTp3M7djYWP3999/5bmvv3r3mdv369XXLLbc4FFuGwvh9vvPOO7Vp0yZFR0fr22+/1fPPP6/WrVtbPbCcOXNGAwcONHtq5FdAQIDVg3FeemTYGnJ38uRJ848wNz7QZ+xnzFOW+Tgp96F59sxPJslcGVdK/52yV+aEnaMTx99o5MiR5vbq1aut4so8NK9Pnz52zfV1M8j8x7hSpUplO2dl+fLltXHjRtWrV09S+s/HQw89pDVr1khKT6Zm/D537do1x95Ljjpz5oxV3BnD9Yui8ePHq2fPnub+qVOnzLkBc5L5d7xixYoFEhuKPu636bjf2sb99ubHtR4ZuN6nK8zrvb1IguKmkfkB5vr167nWd+YwD3uEh4fLMIwcv5z910aQAHWGGyfUz7x6Z16cOHFCe/bsybbdDHn9XZYK9/c5ICBAgwcP1syZM7Vv3z5FREToxRdflKenpyQpOTnZrp5fObFYLKpevbq5f+bMGbuP7datm/ngkDFPWU6LLtj6EGdrPjNbrl+/rg0bNkhKf5hv165dtnUzP+yfOHEil3fxfzLPS+bsDwwjR460Wg13+fLlkqTjx4/rl19+MevlZ2heUVWixP8N8klJScmxbuXKlbV582YFBQVJSv//vv/++/Xjjz9ajVwo6FEMCxYssNrPLVHgav3797faj4yMzPWYzL/j2Q1xhfvjfmuN++3/4X7rHrjWIwPXe2uFcb23F0lQ3DQyJ5bs+YU9dOhQQYaDIoAEqHN06dLFatXnhQsX2r3YR2Zz5861mgspuxWn8/q7fPLkSV29ejXP8ThL9erV9fbbb1v932zfvt3hoWSNGzc2t/OyQEH58uXVtGlTSTLnKcvpQ1bGPGVS+oey0NBQc36yMmXK5NjDb9u2bWbPkQEDBuQ4DKZVq1bmdnh4uNUqsNlJTU3Vvn37bLbhDNWrV7fqtZfRGyVzr5SAgAANGTLEqed1pSpVqpjb169ft1rcyJagoCBt2rTJ7DGasYL8xo0bJUn9+vXLkvRzpujoaM2bN8/cr1KlSo7DQIuCG6/zuc1fmpqaatVbtEmTJgUSF4o+7rc5437L/fZmd/z4cXOba33xxvU+ZwV1vbcHSVDcNDJ6qkjSn3/+mWv9jCF9cE8kQJ3HYrHoX//6l7l/+vRpvf7663lqIzQ0VO+//7653759e7Vv395m3Zv1dznzg3tKSorDk5xnXhk1r3+0ubG3ia35yTJkzFMmpQ9xzjzcrnPnzuZfYG2xZ5XaDG3btjX/Cm0Yhl1/8d64caPVh7eCGAaduddJxtzNS5YsMcvuv//+Qp2MvaC1atXKaiGkG3tZ2lK/fn1t2LDBnGg/owepr6+vVYLS2VJTUzVy5EirRQWfe+45q3nriqKMOb4yZE48Z1c/46Hew8NDLVq0KKjQUMRxv7UP91vutzerzL9nmX/uUPxwvbePs6/39iAJiptG5r9Yrly5MsfV9/bs2aNvv/22MMKCC5AAdb4xY8ZY9VCYOXOm3cM2zp8/r6FDh5pDL0qUKKEPPvgg2/qZf5d37dqV49C0K1euaNasWXbFkR95WcXzxr+WlitXzqFzZx7OknmuH3tkHi68fPlyczhcdkPtMspTUlL03nvvZSnPTsaHspIlS1otcmBLQECA1eI5M2bM0JUrV7Ktn5KSopdfftncb9GihdN7pkjS3Xffbf5+GoahcePGWfUEcreheaVKlbJaDGnu3LnasWNHrsc1a9ZMM2fOtCorWbJknuaby4vz58+rd+/eWrt2rVnWvn17BQcHF8j5bNm2bZtd83lmdvnyZS1dutTcb9iwYa5J0My9r1q3bi1/f/+8BQq3wv02d9xvud/ejJKTk62ST0V9ahcUPK73uXP29d4eJEFx08j8oS40NFTvvvuuzXqhoaG65557rFYfg/sgAVowSpYsqf/9739mD7KM1aLfeOONHOeV+eWXX9SlSxernlGvv/662rRpk+0xHTt2VKVKlSSl9wQLDg62OTH3lStXNHToUJ0+fTq/bytXS5cu1cMPP2y1MrUt165d07Rp08z9Nm3aqFSpUg6du3PnzuaqtefPnzdXVbVH5nnKMveiy+1D2Y31c3pADwsLMz+8dO3a1a6f8xdeeMGck/LcuXMaOnSozQ9mycnJeuSRR/T777+bZQX1e+Dr66v77rvP3M+cdKtbt67VxPXu4o033jB72yQnJ2vQoEFasWJFtvWTk5M1e/ZsjR8/3qo8JiZGffr0UVhYmFPiunbtmrZv366nnnpKtWvXtppbr2bNmlq9enWh9gLduHGj6tevryeffNKuxEhERIQGDBhg9Tv0xBNP5Hpc5uGzuSU34P6433K/vRH3W/ewZ88ec7hz9erVraZhQPHE9b7wr/f2KJF7FaBoaNq0qe644w6tW7dOUvqQub179+r+++9XxYoVdeHCBW3YsEGff/65kpKSNHz4cKshGLj5kQBNFx8fn+dj7NGwYUOtW7dOd955p2JiYpSSkqLXXntNn3zyiYYNG6Y2bdqoUqVKiouL0/Hjx7V69Wpt3brV6q99L7zwgiZPnpzjeTw9PfXMM8+Yi62sWbNGHTp00NixY1W3bl1dvXpVu3bt0scff6wLFy6oe/fuOnLkSJ4WM7BXSkqKvvzyS3355Zdq0KCB+vXrp9atW6tKlSry8/NTTEyMfv/9dy1cuNBq8YHMPSryq2TJkho4cKC++eYbSdL69evVsGFDu44NDAxUkyZNsgzry+5DWcY8ZZk/IJUuXTrHoVqZh+bZO0djixYtNGXKFE2dOlWStGXLFjVp0kRjx45VmzZt5OXlpT///FPz58+3Sqw9+OCDVr1anG3UqFFauHChzXJ3VLt2bS1evFgPPPCA0tLSFBsbq3vvvVcdO3bUfffdp8aNG8vb21vnz5/Xzp07tWLFCquH4U6dOmnv3r1KTk7WhQsX1Lt3b23fvl1169bN9dwvvPCCOaxeSn/gv3LlimJiYnT8+HGbizXdfffd+vjjj1WhQgXnfAPyIDk5WR9//LE+/vhjNWjQQN27d1ebNm1UpUoVlS1bVteuXdPx48e1detWrV692mo+r7Zt22rChAm5niNjsRNJBfpzjpsH91vut5lxv3UP69evN7e51iMD1/vCvd7bo9gnQZ3Vu8FdFPXvx7x589SpUyedPXtWkvT111/r66+/zlLv/vvv1/Tp00mCuomwsDAtWLBA8+bN01NPPaUBAwbot99+y1Mb8fHxGj9+vI4dO6a5c+eqRIkSeW7j0KFDGjdunOrWrau3335bR44cydPxkpzyPh577LE8n9deXbp00Y4dOzRixAgdOHBAknTq1Cn95z//yfG4MmXK6O2339ZTTz1l13kmTZqkH3/80ewhtWfPHquVDzM0atRI33zzTY5/+XSWw4cPZ5nrz5Z///vfTpvY/+GHHzY/lK1atUpPP/203cd269bN6kOZrfnJMmTMU/bDDz+YZZ06dcpxfrLMc5nlNj9ZZq+99ppiY2P13//+V1L6SqlTpkzJtv4999yjRYsW2d1+fnTp0kW1a9e2etCyWCwaMWJEgZ7Xle677z55enrq0UcfNT+M79y5Uzt37sz2GB8fH7355puaNGmSvvvuO9177726fv26zp49q549e2r79u25rnZr71BTDw8P9enTR8HBwS5bCOnGn/+Ma8DHH3+c67F9+vTRsmXLcl0Uad++fTp16pSk9EUybob5QE+ePOnqEIqMgvxecL/lfpuB+617WLVqlbk9fPhwF0Zin6ioKFeHUKQU5PeD633hXu9zZRRTJ0+eNHx9fQ1JfN3w5evra5w8edKp3+9Ro0aZ7Xfr1s2hto4dO2b06dPHZuwVKlQwZs2aZaSlpRknTpywes2e2KZOnZptvcxtnThxwqH3kN35Hf3eZKdbt24Ffo6CwO9p4f6eZpaammp89tlnRrt27QwPD49s46hWrZoxceJE48KFC3k+R3x8vDFu3DjD09MzS7ve3t7GY489ZsTFxRmGYRg1a9Y0X9uyZYvN9qZOnWrWGTVqlF0xhIeHGy+88ILRtGlTw2KxZPs+LRaL0bVrV2Pbtm15fp85uX79ulG9enVDkuHp6WmcPn3a7mOXLVtmFeOYMWNyrD9r1iyr+m+//Xa2daOjo83/l8aNG9sdU2Zr1641WrRoke33tHbt2saiRYuMtLS0fLWfV5l/PiQZ3bt3z3MbN95XsvtZdHWbmUVERBjBwcGGn59ftv8XFStWNCZNmmRERkZaHbtixQqjRIkSZr26detm+Rm9Mf4bv3x8fIxbbrnFqF+/vtG5c2djwoQJxueff56v61fm/8OaNWs68m0xDMMwUlJSjC1bthj/+te/cr0GSDI8PDyMHj16GN98843d53jmmWfM499//32HYy5I3HO53xoG91tbuN/mTXG83x48eNBst2XLlk5rtyCcPHnSKFWqlMuvrUXxq1SpUlzvb3AzXu9zYzGMPMxa6mYiIiL4C4gNgYGBVquLFVVHjhzRjh07dP78eZUpU0Z16tRRr169zNUS4R74PbWtMH9PL1y4oN27d+vcuXOKioqSn5+fbrnlFt16661O6dUUFRWlTZs26dSpU/L09FRQUJB69OhR6ENjL1++rAMHDujYsWOKjo5WSkqK/P39VatWLbVp00ZVq1YtkPO+/fbb5hCXN998U6+88kqBnCcvli5davZieOGFF/TOO+/ku61jx45p165dOn/+vFJTU1WxYkW1atVKzZs3d1a4sENycrL27NmjsLAwRUdHy8vLSxUrVlTTpk3VsmVLc8674iwmJkZ//fWXjh49qujoaCUkJKhUqVIqU6aM6tevrxYtWqhs2bJ2t3f9+nVVq1ZNFy9eVOnSpXXmzJl8TaFSmLjnZsX91vm43/4f7rfuYeLEieYq3osWLSryw/+51tvG9d75XHW9z0mxToICAOBqV65cUa1atRQTE6MaNWro+PHj5mIHrvLggw+aq1fu2LFDnTt3dmk8wM1oyZIl5hDQyZMn66233nJxREDxxv0WBeHq1auqUaOGYmJiVLNmTR05ciTXqVIAuA6rwwMA4EIBAQF65plnJKXPD2RrnuPClJKSYi5AV758eXXo0MGl8QA3q4y5vkqXLq3nnnvOxdEA4H6LgvDJJ58oJiZGkvTqq6+SAAWKOHqCAgDgYlevXlWDBg0UGRmpRo0a6c8//8xxEYWCdOHCBc2dO1eSVL9+fT388MMuiQO4ma1Zs8ac4P+tt97KdVVXAIWD+y2c6dq1a6pXr57Onj2rxo0b6+DBgy7vXQwgZyRBAQAoAhYvXmzOIfXZZ59p9OjRrg0IQL6kpaWpRYsW+vPPP1W7dm2FhYXJ29vb1WEB+P+438JZZs2apRdeeEGStGHDBvXp08fFEQHIDUlQAAAAAAAAAG6NOUEBAAAAAAAAuDWSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt0YSFAAAAAAAAIBbIwkKAAAAAAAAwK2RBAUAAAAAAADg1kiCAgAAAAAAAHBrJEEBAAAAAAAAuDWSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt0YSFAAAAAAAAIBbIwkKAAAAAAAAwK2RBAUAAAAAAADg1kiCAgAAAAAAAHBrJEEBAAAAAAAAuDWSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt0YSFAAAAAAAAIBbIwkKAAAAAAAAwK2VcHUAAAAAAG4uaWlpOnbsmI4eParTp08rJiZGSUlJ8vf3V4UKFdS8eXM1adJEnp6erg4VAABAEklQAAAAAHaIiorSrFmz9Msvv+j3339XQkJCjvXLlSunESNG6LnnnlONGjUKKUoAAADbLIZhGK4OAgAAAEDRtm/fPrVp0ybPx/n7++vDDz/U6NGjnR8UAACAnegJCgAAACDPKlWqpGbNmql+/foqV66cSpQooejoaB04cEC7du1SWlqaJOnq1at65JFHlJSUpCeffNLFUQMAgOKKnqAAAAAAcvX7779r4sSJuvfee9W3b181bNgw27onT55UcHCwfvjhB7PMx8dHhw4dUt26dQsjXAAAACskQQEAAAA4XWpqqvr376+NGzeaZc8884zeffddF0YFAACKKw9XBwAAAADX2759uwYPHqyqVavKYrFo9erVuR6zbds2tW7dWj4+PqpTp44++uijgg8UNw1PT0+9/fbbVmXr1q1zUTQAAKC4IwkKAAAAxcfHq3nz5pozZ45d9U+cOKEBAwaoS5cu+v333/Xyyy/r6aef1ooVKwo4UtxMWrVqJX9/f3P/1KlTLowGAAAUZwyHL8bS0tJ09uxZlS5dWhaLxdXhAADg9gzDUFxcnKpWrSoPj6L7t2iLxaJVq1ZpyJAh2dZ58cUX9e233yosLMwsGzt2rA4ePKhdu3bZPCYpKUlJSUnmflpami5duqQKFSrwLKKb5+cjr6pWrarIyEhJkq+vr+Lj4+0+ludVAAAKj7s+i2Rgdfhi7OzZs6pRo4arwwAAoNg5deqUqlev7uowHLJr1y717dvXqqxfv3769NNPdf36dXl5eWU5ZsaMGZo+fXphhXjTcoefjwwJCQmKiooy9+vUqZOn43leBQCg8LnTs0hmJEGLsdKlS0tK/+EuU6aMi6MBAMD9xcbGqkaNGuY9+GZ27tw5VapUyaqsUqVKSklJUVRUlKpUqZLlmMmTJ2vSpEnm/pUrVxQUFMSzyP/nyM9HaGioDh06pLNnz+rq1avy8fFRxYoV1ahRI7Vs2dJmUrowLFu2TNevXzf3Bw0alKfjeV4FAKDwuNOzqi0kQYuxjCFFZcqU4aESAIBC5C7Dem98HxmzLGX3/ry9veXt7Z2l/GZ6Fjlx4oT27dun/fv3m1+XL1/OUm/Lli3q3r17vs5h78/HqVOn9OGHH2rp0qU6e/ZstvVKly6twYMHa+LEiWrTpk2+YsqPP/74Q88995y5X758eU2cODFPbfC8CgBA4XOXZ9UbkQQFAABAnlWuXFnnzp2zKrtw4YJKlCihChUquCgq57I34VnY0tLS9M477+iNN97QtWvXcq0fFxenL7/8Ul9++aVGjBihDz/8UAEBAU6PyzAMxcbG6tChQ1q2bJk++ugjcw5YPz8/rVixIkvvYQAAgMJCEhQAAAB51qFDB3333XdWZRs2bNDtt9/usqHXztayZUtduXLF1WFYSUxM1H333afvv/8+X8d/8cUX2r17t9avX69atWo5FMs///yjJk2amPtpaWmytebqgAED9N5776lBgwYOnQ8AAMAR7rfUEwAAAPLs6tWrOnDggA4cOCApvRfkgQMHFBERISl9Ps+RI0ea9ceOHauTJ09q0qRJCgsL08KFC/Xpp59aDX+Gc6Wmpuree+/NNgHq5eWl5s2bq1evXmrbtq38/f1t1jt8+LB69uyZpSdvXhmGodTUVPPrxgSoh4eHJkyYoPnz55MABQAALkcSFAAAANq3b59atmypli1bSpImTZqkli1b6rXXXpMkRUZGmglRSapdu7bWrl2rrVu3qkWLFnrjjTf0wQcf6J577nFJ/MXB9OnT9cMPP2QpL1u2rN59911dvHhRBw4c0KZNm7R7925dunRJy5cvt5mAPHHihB566CGlpaUVWLxpaWn68MMPVbduXT377LPm0HgAAABXsBi2xqygWIiNjVVAQICuXLnCRPMAABQC7r3Wivr3o2zZslmGwwcFBal169a6/fbb1bp1awUGBur222/Pcmx+FkbK6fvxxx9/qFWrVkpNTbUqr1mzpjZv3qy6detm2258fLzuuecerV+/Pstrc+fO1VNPPZWnOLOTnJys6OhoHThwQN98842+/PJLJScnm6/36dNH33//vUqWLGl3m0X9ZwQAAHfi7vdd5gQFAAAAbAgKClK9evXUunVrM/EZGBhoVSc8PLxQYnnuueeyJED9/Pz0448/5pgAzai3cuVKtW3bVn/99ZfVa1OmTNHIkSPl5+fncIwlS5ZUlSpVVKVKFfXv318TJ07U4MGDderUKUnSxo0bNW3aNL311lsOnwsAACCvGA4PAAAA2PDHH39o5cqVeuWVV3THHXdkSYAWlt9++00bN27MUj5lyhQ1atTIrjZ8fX31ySefZCmPjo7Wxx9/7HCMtjRv3lw//vij1UJZs2fPVnR0dIGcDwAAICckQYuhkJAQNW7cWG3atHF1KAAAAMjF/Pnzs5SVL19eEyZMyFM7HTp0UL9+/bKUF1QSVJKaNGmiBx54wNy/du2a1q5dW2DnAwAAyA5J0GIoODhYoaGh2rt3r6tDAQAAQA5SUlK0bNmyLOXDhw+Xr69vntt7/PHHs5T9/fff+v333/MVnz369Oljtf/HH38U2LkAAACyQxIUAAAAKKJ2796ty5cvZym/55578tXewIEDVapUqSzlP/74Y77as0elSpWs9m9cbAoAAKAwkAQFAAAAiqiffvopS5mvr686dOiQr/Z8fHzUsWNHu87jLLGxsVb75cqVK7BzAQAAZIckKAAAAFBE7du3L0tZixYtrBYbyqu2bdtmKdu/f3++28vNb7/9ZrVfo0aNAjsXAABAdkiCAgAAAEXUwYMHs5Q1a9bMoTZtHR8TE6OIiAiH2rXl2rVrWrp0qVXZjXOEAgAAFAaSoAAAAEARdP36dZ06dSpLeb169RxqN7vjjx07lu0xSUlJeV7QKC0tTWPHjrVKrrZr104NGzbMUzsAAADOUMLVAQDOFhERoaioKFeH4VSBgYEKCgpydRgAAKAQnTp1SmlpaVnKq1Wr5lC72R0fHh6e7THXrl1TixYtdPfdd2v06NHq27evSpYsmW393bt364UXXtD27dvNMg8PD73//vv5jtud8LwKAEDhIwkKtxIREaFGjRopISHB1aE4la+vr8LCwniwBACgGLlw4YLN8htXW8+r7I6/ePFijscZhqEVK1ZoxYoV8vX1VfPmzdWkSROVL19evr6+unr1qk6dOqW9e/fq+PHjVsdaLBYtWLBA7dq1cyh2d8DzKgAArkESFG4lKipKCQkJWrJkiRo1auTqcJwiLCxMw4cPV1RUFA+VAAAUI5cuXbJZHhAQ4FC7np6e8vX1zZKEi46OtruNhIQE7dq1S7t27cq1brVq1fTRRx9p0KBBudZNSkpSUlKSuZ+xsnxaWprNXrE3o4sXLyoxMVFLlizRrbfe6upwnOLvv//WyJEjdfHiRVWvXt3V4QAA8sld7rXZIQlaDIWEhCgkJESpqamuDqXANGrUSK1atXJ1GAAAAPl29epVm+X+/v4Ot+3v758lCRofH59t/dKlS2vx4sVat26dtm3bpjNnzuR6jpYtW2r06NEaPXq0ypQpY1dcM2bM0PTp07OUZyQO3UFiYqJat26tWrVqOTy1QVGR8Z4SExOz7cEMACj64uLiXB1CgSIJWgwFBwcrODhYsbGxDvckAAAAQMG4fv26zfISJRx/hPfy8spSlpycnG19T09PjRgxQiNGjJAkRUZGKjQ0VOHh4bp06ZISExPl5+engIAA1apVS61bt1bZsmXzHNfkyZM1adIkcz82NlY1atRQxYoV7U6kFnVnzpzR/v375ePjo1tuucXV4TiFO74nACiOfHx8XB1CgSIJCgAAABRB2Y3a8fT0dLhtW22kpKTYfXyVKlVUpUoVh+O4kbe3t7y9vbOUe3h4yMPDw+nncwWLxaK0tDRZLBbeEwCgSHH3a7h7vzsAAADgJpVdj8+8JCuzY6sNW71DAQAA3AVJUAAAAKAIstUjUsp+mHxe2Br6nt35AAAA3AFJUAAAAKAIKl26tM3yjBXTHWFr4QN3mXMTAADAFpKgAAAAQBFUoUIFm+UxMTEOtZuUlKSkpCS7zwcAAOAOSIICAAAARVDlypVtlp8/f96hdiMjI/N0PgAAAHdAEhQAAAAogqpWrWpzns6IiAiH2j116pTN8tq1azvULgAAQFFGEhQAAAAogiwWi+rWrZul/PDhww61m93x9erVc6hdZwoJCVHjxo3Vpk0bV4cCAADcBElQAAAAoIhq2bJllrIDBw441Kat46tXr67AwECH2nWm4OBghYaGau/eva4OBQAAuAmSoAAAAEAR1a5duyxloaGhDq0Qv2vXLrvOAwAA4E5IggIAAABFVO/evbOUpaamatOmTflq7+LFi/r999/tOg8AAIA7IQlaDDHHEgAAwM2hUaNGNucF/frrr/PV3rJly5SWlmZVZrFYNHDgwHy1BwAAcLMgCVoMMccSAADAzWP48OFZylatWqUzZ87kqR3DMBQSEpKlvHv37qpRo0a+4wMAALgZkAQFAAAAirAnnnhCJUuWtCq7fv26Xn311Ty18/nnnys0NDRL+fjx4x2KDwAA4GZAEhQAAAAowqpWrapHH300S/miRYu0bNkyu9o4cuSIJk6cmKW8adOmGjJkiIMRAgAAFH0kQQEAAIAi7o033lD58uWzlI8YMUL/+9//cjz2wIED6tWrl65cuZLltQ8++EAeHnwkAAAA7o8nHgAAAMCG8PBwWSyWHL9q165t89gePXrkeuzWrVvtjiUwMFCffvpplvKkpCQ99NBD6t+/v1avXq3z588rNTVVMTEx2rZtm5544gm1bdtWp06dynLsM888ox49etgdAwAAwM2shKsDAAAAAJC7IUOG6K233tLLL7+c5bV169Zp3bp1drc1aNAgvfPOO84Mz6lCQkIUEhKi1NRUV4cCAADcBD1BAQAAgJvE5MmT9d5778nT0zPfbQwfPlzLly+Xl5eXEyNzruDgYIWGhmrv3r2uDgUAALgJkqAAAADATWTixIn65Zdf1Lp16zwdV6VKFX3xxRf64osv5O3tXUDRAQAAFE0MhwcAAABsqFKlinbt2lVg7Tdu3Djfx7Zr10779u3Tpk2btGTJEm3atElnzpzJUq9s2bLq0qWL7r33Xg0bNozkJwAAKLZIggIAAAA2eHt7q3379q4OI0e9e/dW7969JUkxMTE6e/as4uPj5ePjo8DAQFWpUsXFEQIAABQNJEEBAAAAN1C2bFmVLVvW1WEAAAAUScwJCgAAAAAAAMCtkQQFAAAAAAAA4NZIghZDISEhaty4sdq0aePqUAAAAAAAAIACRxK0GAoODlZoaKj27t3r6lAAAAAAAACAAkcSFAAAAAAAAIBbc3h1+Ndff90ZccjT01NlypRR2bJlVa9ePbVo0UKlSpVyStsAAAAAbh4hISEKCQlRamqqq0MBAABuwuEk6LRp02SxWJwRixUPDw916dJFY8eO1f333+/09gEAAAAUTcHBwQoODlZsbKwCAgJcHQ4AAHADThsObxiG1Zet13Kqn7mOYRhKTU3Vtm3b9OCDD6pr1646efKks0IFAAAAAAAAUIw43BM0KCjI7Al66tSpLAlNLy8vBQQEyNvbW7GxsYqLizOPzTiufPny8vf3V1JSki5fvqykpCSzjmEY+vnnn9WjRw/t2rVLlSpVcjRkAAAAAAAAAMWIwz1Bw8PD9ddff6l79+5KS0uTYRhq06aNPvroI/39999KTEzUhQsXdOrUKV25ckUxMTHasmWLgoOD5evrK8Mw5OXlpYULF+rs2bO6du2a/vnnH7377ruqWbOmeZ6TJ09qzJgxjoYLAAAAAAAAoJhxOAmalpamwYMHa/HixfL29taCBQu0e/duPfHEE2rQoEGW+ULLlCmjbt266cMPP9Q///yjbt266dy5c+rXr582bdokSapfv74mTpyoQ4cOaciQIZLSe4SuXbtW+/fvdzRkAAAAAAAAAMWIw0nQf//739qyZYsk6bPPPtOjjz5q97FVq1bV+vXrddtttyklJUUPPfSQoqOjzdd9fX31v//9T40bNzbLli9f7mjIAAAAAAAAAIoRh5KgKSkpmjNnjiwWi9q1a6cHHnggz22ULFlSM2fOlCRFR0friy++sHrd29tbL774orm/bds2R0IGAAAAAAAAUMw4lATdtm2bLl68KEkaOHBgvtvp3bu3fHx8JEkrVqzI8vqAAQPMYfURERH5Pg8AAAAAAACA4sehJGh4eLi5XbVq1fwH4eGhihUryjAMnThxIsvrFSpUULly5WQYhi5dupTv8wAAAAAAAAAofhxKgkZFRZnbly9fdiiQjOMzzwmaWenSpSVJqampDp0HAAAAAAAAQPHiUBI0MDDQ3N66dWu+2/n999919epVWSwWVahQwWadq1evSpL8/f3zfR4AAAAAAAAAxY9DSdAmTZpIkgzD0Lp167R///58tTN9+vQsbWZ25coVRUdHy2KxODTsHgAAAAAAAEDx41AStH379qpRo4YsFotSUlJ011136c8//7T7eMMw9Oyzz+rbb781y+6///4s9X799Vdzu0GDBo6EDAAAAKCICwkJUePGjdWmTRtXhwIAANyEQ0lQSfr3v/8twzBksVh09uxZtWnTRv/617908ODBbI+Jj4/Xl19+qRYtWmj27NmSJIvFoltvvVUjR47MUn/ZsmXmdocOHRwNGQAAAEARFhwcrNDQUO3du9fVoQAAADdRwtEGhg8frs2bN+vzzz+XxWJRcnKy5syZozlz5iggIECNGjVSuXLl5O3trbi4OJ06dUpHjx5VWlqamTyVpICAAC1ZskReXl5W7V+4cEH/+9//zP2BAwc6GnKxFxISopCQEBaZAgAAAAAAQLHgcBJUkhYuXKiyZcvqgw8+MJOahmEoJibGaih7RnkGi8UiwzBUs2ZNrVixQi1btszSdkJCghYuXChJ8vLyUqNGjZwRcrEWHBys4OBgxcbGKiAgwNXhAAAAAAAAAAXKKUlQi8Wi9957T/fcc49eeeUV7dixw3wtc9LzRuXKldMTTzyhV199Vb6+vjbr1KpVS7Vq1XJGmAAAAAAAAACKIackQTN07txZ27Zt05EjR7Ru3Trt3btXJ06cUExMjJKSklSmTBlVrFhRzZs3V4cOHdS/f3+VLFnSmSEAAAAAAAAAgBWnJkEz1K9fX/Xr1y+IpgEAAAAAAAAgTxxeHR4AAAAAAAAAijKSoAAAAAAAAADcGklQAAAAAAAAAG6NJCgAAAAAAAAAt+bUhZGuXLmiFStWaPfu3QoLC1NMTIzi4+NlGIbdbVgsFh07dsyZYQEAAMAOc+fO1axZsxQZGakmTZpo9uzZ6tKlS7b1ly5dqpkzZ+rIkSMKCAjQHXfcof/85z+qUKFCIUYNAAAA5M4pSdCkpCRNmzZN77//vpKSkqxeszcBarFYZBiGLBaLM0ICAABAHnz99deaOHGi5s6dq06dOmn+/Pnq37+/QkNDFRQUlKX+zz//rJEjR+q9997T4MGDdebMGY0dO1ZjxozRqlWrXPAOAAAAgOw5PBz+2rVruuOOOzRz5kwlJibKMAyrL3vlpS4AAACc691339Vjjz2mMWPGqFGjRpo9e7Zq1KihefPm2az/66+/qlatWnr66adVu3Ztde7cWU8++aT27duX7TmSkpIUGxtr9QUAAAAUBod7gk6ZMkXbtm2TxWIxe3PWqlVL7du3V7Vq1eTv7++MOAEAAFBAkpOTtX//fr300ktW5X379tXOnTttHtOxY0e98sorWrt2rfr3768LFy5o+fLlGjhwYLbnmTFjhqZPn+7U2AEAAAB7OJQEjYuL05w5c8wh7EFBQfr444/Vp08fpwQHAACAghcVFaXU1FRVqlTJqrxSpUo6d+6czWM6duyopUuXatiwYUpMTFRKSoruvPNOffjhh9meZ/LkyZo0aZK5Hxsbqxo1ajjnTcCthISEKCQkRKmpqa4OBQAAuAmHhsNv2bJFycnJMgxDfn5+2rZtGwlQAACAm9SNc7PnNF97aGionn76ab322mvav3+/1q1bpxMnTmjs2LHZtu/t7a0yZcpYfQG2BAcHKzQ0VHv37nV1KAAAwE041BM0PDxcUvoD8/Dhw21Omg8AAICiLTAwUJ6enll6fV64cCFL79AMM2bMUKdOnfT8889Lkm677Tb5+fmpS5cuevPNN1WlSpUCjxsAAACwl0M9QRMTE83tFi1aOBoLAAAAXKBkyZJq3bq1Nm7caFW+ceNGdezY0eYxCQkJ8vCwfpT09PSUxIKXAAAAKHocSoJWq1bN3M5uqBQAAACKvkmTJmnBggVauHChwsLC9MwzzygiIsIc3j558mSNHDnSrD948GCtXLlS8+bN0/Hjx/XLL7/o6aefVtu2bVW1alVXvQ0AAADAJoeGwzdv3tzcPnbsmMPBAAAAwDWGDRum6Ohovf7664qMjFTTpk21du1a1axZU5IUGRmpiIgIs/7o0aPNRTKfffZZlS1bVj179tQ777zjqrcAAAAAZMuhJGjTpk3VsmVL/f7771q9erVmzJhBj1AAAICb1Lhx4zRu3Dibry1atChL2YQJEzRhwoQCjgoAAABwnEPD4SVp5syZ8vDw0JEjR/T+++87IyYAAAAAAAAAcBqHk6C9evXSW2+9JcMw9Pzzz2v27NlOCAsAAAAAAAAAnMOh4fCSFBERoQceeECpqamaMmWKnn32WX3yyScaNWqU2rdvr8qVK8vHxydPbQYFBTkaFgAAAAAAAABIckIStFatWlbzgBqGobCwME2ePDlf7VksFqWkpDgaFnIQEhKikJAQpaamujoUAAAAAAAAoMA5PBw+g2EYktKTmBlJUcMw8vWFghUcHKzQ0FDt3bvX1aEAAAAAAAAABc7hnqDS/yVASWACAAAAAAAAKGocToJu2bLFGXEAAAAAAAAAQIFwOAnarVs3Z8QBAAAAAAAAAAXCaXOCAgAAAAAAAEBRRBIUAAAAAAAAgFsjCQoAAAAAAADArZEEBQAAAAAAAODWSIICAAAAKFJCQkLUuHFjtWnTxtWhAAAAN2HX6vB16tQxty0Wi44dO2bzNWe4sX0AAAAAxUtwcLCCg4MVGxurgIAAV4cDAADcgF1J0PDwcFksFhmGIYvFku1rjsiufQAAAAAAAABwhN3D4XNKcjqaAHVWGwAAAAAAAABwI7t6gk6dOjVfrwEAAAAAAACAq5EEBQAAAAAAAODWWB0eAAAAAAAAgFsjCQoAAAAAAADArZEEzSQ5OZkFmgAAAAAAAAA3Y9ecoO4kJSVFv/zyi3799Vft379fR48e1cmTJxUbG6u0tDRJkre3t6pUqaJatWqpWbNmuv3229W9e3dVr17dxdEDAAAAAAAAyKtikQRNSUnRd999p6VLl2rjxo26evWq1es39v5MTEzUiRMnFB4erq1bt5rljRs31r333qvhw4erbt26hRE6AAAAAAAAAAc5NQl65coVrVixQrt371ZYWJhiYmIUHx+fpyHmFotFx44dc0o8586dU0hIiObPn6/o6GhJ/5fwtFgsucZlGIYsFou5HRoaqtdff12vv/66evTooWeeeUYDBw50SqwAAAAAAAAACoZTkqBJSUmaNm2a3n//fSUlJVm9Zm8CNCMpmZF0dMSFCxf01ltvaf78+dnO81myZEndeuutCgoKUtWqVeXv7y9fX18lJyfr2rVrunjxos6cOaPDhw/r3LlzWd7Lli1btGXLFjVt2lRvvPGG7rzzTofjBgAAAAAAAOB8DidBr127pgEDBmj79u0OLSrkjAWJrl+/rlmzZmnGjBlKSEiwatPf31/9+vVTjx491LVrVzVq1Eienp52tRsdHa09e/Zoy5YtWr9+vf7880+z7UOHDmno0KHq0KGD5syZoxYtWjj8PgAAAAAAAAA4j8NJ0ClTpmjbtm2yWCxmb85atWqpffv2qlatmvz9/Z0Rp12aNm2qo0ePmglKT09PDRgwQI888oj69+8vb2/vfLVboUIF9e/fX/3799fMmTN19OhRLV26VJ999pkiIiIkSbt27VKbNm20cOFCjRgxwmnvCQAAAAAAAIBjHEqCxsXFac6cOeYQ9qCgIH388cfq06ePU4LLqyNHjkiSSpcurbFjx+pf//qXqlat6vTz1KtXT1OnTtVrr72m7777TjNnztTOnTuVlpamEydOOP18AAAAAAAAAPLPoSToli1blJycLCl9uPm2bdsUFBTklMDyw9fXVxMnTtTzzz+vgICAAj+fxWLRnXfeqTvvvFNbtmzRyy+/XODnBAAAAAAAAJA3DiVBw8PDJaUnA4cPH+7SBKiU3hO0SpUqLjl3jx49tGvXLp0/f94l5wcAAAAAAABgm4cjBycmJprbRWFBIFclQDOrVKmSq0MAAAAAAAAAkIlDSdBq1aqZ2xnzggIAAAAAAABAUeJQErR58+bm9rFjxxwOBgAAAAAAAACczaEkaNOmTdWyZUsZhqHVq1fLMAxnxQUAAAAAAAAATuFQElSSZs6cKQ8PDx05ckTvv/++M2IqEv766y+98sorGjp0qAYNGqTx48dr06ZNrg4LAAAAAAAAQB45tDq8JPXq1UtvvfWWXnrpJT3//POSpIkTJzrarNOtWbNGK1askJQ+jP/ZZ5/Ntu7rr7+u119/PUvP1nnz5mnAgAH66quv5OfnV6DxFqSQkBCFhIQoNTXV1aEAAAAAAAAABc7hJGhERIQeeOABpaamasqUKXr22Wf1ySefaNSoUWrfvr0qV64sHx+fPLUZFBTkaFhZ/Pe//9XPP/8si8WiQYMGZVtv8eLFmjZtmrlvsVhkGIb579q1a3X33Xdr/fr1To+xsAQHBys4OFixsbEKCAhwdTgAAACAFf5oDwAAnM3hJGitWrWsVoY3DENhYWGaPHlyvtqzWCxKSUlxNCwriYmJ+vXXXyVJfn5+GjJkiM16165d04svvmjGYRiGypcvr7p16+rw4cOKiYmRYRjatGmTFi1apNGjRzs1TgAAAAD80R4AADifw3OCZsgYOm6xWMykqGEY+fpytgMHDiglJUUWi0XdunVTyZIlbdZbuXKlzp8/b8b/7LPP6vz58/r111919uxZDRs2zHxfs2fPdnqcAAAAAAAAAJzPKUnQjMRlQScz8+v48ePmdvPmzbOtt2zZMnO7SZMmmjVrljw80r9FPj4+WrhwoW655RZJ0p9//qnw8PCCCRgAAAAAAACA0zg8HH7Lli3OiKNAXbhwwdyuVq2azTppaWnatm2b2Qv00UcfzVKnVKlSGjJkiD7++GNJ0m+//aZatWo5P2AAAAAAAAAATuNwErRbt27OiKNAJSQkmNv+/v426xw8eFBXrlyRpBwXT2ratKm5febMGSdGCQAAAAAAAKAgOG1O0KLMy8vL3L527ZrNOjt27DC3q1atqnr16tmsV6ZMGXM7Li7OSRECAAAAAAAAKCjFIglatmxZczvz/KCZbdy4UVJ6L9DOnTtn29bVq1fN7czJVQAAAAAAAABFU7FIgjZu3Njc3rBhQ5bXL126pE2bNpnzgeY0xP/8+fPmdrly5ZwYJQAAAAAAAICCUCySoK1atTLnAj148KAWL15s9fqUKVOUlJQkwzBksVjUv3//bNvav3+/uc2iSAAAAAAAAEDR5/DCSDeDUqVK6cEHH9Qnn3wiKX3l9zVr1qhBgwbatWuXduzYYfYC7dWrl2rWrGmznZSUFO3cudPcz7xIEgAAAAAAAICiya4kaJ06dcxti8WiY8eO2XzNGW5s31nefPNNrVq1StHR0UpLS9Pq1autXjcMQ15eXpoxY0a2baxfv14xMTGyWCwKCgpS5cqVnR4nAAAAAAAAAOeyKwkaHh4ui8ViDhfP7jVHZNe+s1SsWFGbN2/WXXfdpfDw8Czxent769NPP1WrVq2ybWP+/Pnmdu/evQskTgAAAAAAAADOZfdw+JySnI4mQJ3VRm6aNWumsLAwffXVV/rpp5907tw5+fr6qlWrVho9erRq1KiR7bEnT57UX3/9ZQ6Vv+eeewo8XgAAAAAAAACOsysJOnXq1Hy9VhR5e3tr1KhRGjVqVJ6Oq1mzZoEM0wcAAAAAAABQsIpdEhQAAAAAAABA8eLh6gAKw2effSZPT095enrmOOcnAAAAAAAAAPdTLJKg586dM+ccHTp0qIujAQAAAAAAAFCYikUSNCAgwNyuVq2aCyMBAAAAAAAAUNiKRRK0SpUq5nZCQoILIwEAAAAAAABQ2IpFErRDhw7y8Eh/qwcOHHBtMAAAAAAAAAAKlV2rw+dFamqqfvvtN+3du1dnzpxRTEyMEhMTzTk5c2OxWPTpp586NabKlSurR48e2rx5s1avXq3//Oc/Klu2rFPPAQAAAAAAAKBocloSNDExUe+8847mz5+v8+fP56sNwzAKJAkqSf/973/Vrl07Xb58WWPGjNE333xj9g4FAAAAAAAA4L6ckgU8fvy4Wrdurddff91ciT2nrwzZlReE2267TZ988om8vLy0atUq9ezZU3/88UeBnhMAAAAAAACA6zncEzQuLk6DBg3S33//LYvFYpbXqVNHVapU0S+//CKLxSIfHx+1adNGMTExCg8PV2xsrKT04e8eHh7q2LFjgfbMXLx4sSTpscce07x587Rjxw61bNlSzZs3V8eOHVWvXj2VKVNGJUrY/y0ZOXJkQYULAAAAAAAAwEkcToK+9957ZgLUMAzdf//9evvtt1WrVi1JMhOb1apV09atWyWl9wDdt2+f3nvvPX311VdKS0uTv7+/vvzySwUEBDgakk2jR482k7QZsUrpCyUdPHgwX22SBAUAAAAAAACKPoe6XhqGoQ8//NBMLj7++OP66quvzARodiwWi9q0aaMvv/xSK1eulJeXl9atW6dBgwYpLS3NkZDsZrFYzK+8Kuih+wAAAAAAAACcx6Ek6B9//KHo6GgZhqGyZcvqvffey3MbQ4YMUUhIiAzD0M6dO/XOO+84ElKOcpur1N4vAAAAAAAAADcPh5KgGcPILRaL7rrrLvn6+mZbNzU1NdvXHnvsMTVq1EiGYSgkJMSRkLKVlpbm1K+c3g8AAAAAAACAosOhJGh0dLS53bx5c5t1MoabJyYm5tjWXXfdJUmKjIzUzp07HQkLAAAAAAAAAEwOJUGvXbtmbpcrV85mHX9/fxmGoZiYmBzbql27trl97NgxR8ICAABAPsydO1e1a9eWj4+PWrdurR07duRYPykpSa+88opq1qwpb29v1a1bVwsXLiykaAEAAAD7ObQ6fOnSpc3tq1ev2qxTtmxZxcXFKTExUVFRUQoMDLRZL2MVeUk6f/68I2EBAAAgj77++mtNnDhRc+fOVadOnTR//nz1799foaGhCgoKsnnM/fffr/Pnz+vTTz9VvXr1dOHCBaWkpBRy5AAAAEDuHEqCVq9e3dyOjIy0WadBgwY6deqUJGnv3r3q37+/zXphYWHmduaEKAAAAAreu+++q8cee0xjxoyRJM2ePVvr16/XvHnzNGPGjCz1161bp23btun48eMqX768JKlWrVo5niMpKUlJSUnmfmxsrPPeAAAAAJADh7KNjRs3Nrf3799vs06rVq3M7S+//NJmnWvXrumrr74y9zMnVwEAAFCwkpOTtX//fvXt29eqvG/fvtnO1f7tt9/q9ttv18yZM1WtWjU1aNBAzz33nNV0STeaMWOGAgICzK8aNWo49X0AAAAA2XGoJ2jDhg0VGBioqKgo/fLLL0pKSpK3t7dVnXvuuUezZs2SlJ4E7dGjhx599FHz9atXr2rkyJE6e/aspPSFlLp06eJIWHZJSEjQwYMHFRYWppiYGMXHx8swjDy18dprrxVQdAAAAIUnKipKqampqlSpklV5pUqVdO7cOZvHHD9+XD///LN8fHy0atUqRUVFady4cbp06VK284JOnjxZkyZNMvdjY2NJhMKmkJAQhYSEKDU11dWhAAAAN+FQElSSevbsqW+++UZXr17Vt99+q/vuu8/q9bZt26pDhw769ddfZRiGHn/8cf3nP/9R8+bNlZiYqO3bt5uLJlksFg0ZMkRVqlRxNKxsHTp0SG+++aa+/fZbq+FY+UESFAAAuBOLxWK1bxhGlrIMaWlpslgsWrp0qQICAiSlD6m/9957FRISolKlSmU5xtvbO8sfzAFbgoODFRwcrNjYWPPnCwAAwBEOT76ZkfQ0DEPvvPOOzTofffSR/P39ZbFYZBiG/vnnH33zzTf69ttvdfnyZbNexYoV9cEHHzgaUrbmzZun1q1ba9myZUpMTDR7fhqGkecvAAAAdxEYGChPT88svT4vXLiQpXdohipVqqhatWpWCapGjRrJMAydPn26QOMFAAAA8srhnqCDBw/Wli1bzP3k5GSVLFnSqk6zZs20bt06jRgxQsePH8+SRDQMQ40bN9aKFStUtWpVR0OyafXq1QoODpZk3cvBYrGofPny8vf3L5DzAgAAFHUlS5ZU69attXHjRg0dOtQs37hxo+666y6bx3Tq1EnLli3T1atXzeeow4cPy8PDg/ndAQAAUOQ4nAQtWbKkunXrlmu9Dh066K+//tKaNWu0efNmnTlzRoZhKCgoSP369dOdd95ZYKvCG4Zhzj+V0Rv1wQcf1JNPPqm2bdvKx8enQM4LAABws5g0aZJGjBih22+/XR06dNDHH3+siIgIjR07VlL6fJ5nzpzR4sWLJUkPPfSQ3njjDT3yyCOaPn26oqKi9Pzzz+vRRx+1ORQeAAAAcCWHk6B54e3trfvvv1/3339/YZ5We/fuVXh4uNkD9NNPP9UjjzxSqDEAAAAUZcOGDVN0dLRef/11RUZGqmnTplq7dq1q1qwpSYqMjFRERIRZ39/fXxs3btSECRN0++23q0KFCrr//vv15ptvuuotAAAAANkq1CSoqxw4cMDc7tWrFwlQAAAAG8aNG6dx48bZfG3RokVZym699VZt3LixgKMCAAAAHOfQ+PMVK1aoTp06qlOnjvr27eusmJzu0qVL5nb//v1dGAkAAAAAAACAwuZQEvTw4cMKDw/XyZMn1a5dO2fF5HQVKlQwt8uVK+fCSAAAAAAAAAAUNoeSoJlXVK9Vq5ajsRSYzLFdvHjRdYEAAAAAAAAAKHQOJUGrVKlibicnJzscTEHp3r272Rt0y5YtLo4GAAAAAAAAQGFyKAnaunVrczs0NNThYAqKl5eXgoODZRiGNmzYYLVQEgAAAAAAAAD35lAStHbt2mrXrp0Mw9DKlSuVmJjorLicbsqUKerQoYPS0tJ0zz33KCIiwtUhAQAAAAAAACgEDiVBJentt9+Wh4eHzp07p2effdYZMRUIT09P/fjjj+rfv79OnDih5s2ba+bMmTp//ryrQwMAAAAAAABQgEo42kC3bt301ltvafLkyfroo48UExOj2bNnq2LFis6IL0969uyZa520tDR5eHjoypUrmjx5siZPnqyaNWuqcuXK8vHxsftcFotFmzdvdiRcAAAAAAAAAIXA4STo9u3b1b59ez399NN6//339dVXX2nlypXq37+/OnbsqHr16qlMmTIqUcL+U3Xt2jVfsWzdulUWi8WuuhaLRYZhSJLCw8N18uRJu89jGIbd5ylIp06d0ogRI3ThwgWVKFFCU6ZM0X333efqsAAAAAAAAIAixe7MZMYcml5eXlarwnfv3t1MCGYkFpOSkrRmzRqtWbMmzwFZLBalpKTk+bgMGYnNwjrOlUqUKKHZs2erRYsWunDhglq1aqUBAwbIz8/P1aEBAAAAAAAARYbdSdBatWrJYrGoXr16+ueff7KtZ6uHpD0Jxsw9M/Nr1KhRDh1/s6lSpYqZkL7llltUvnx5Xbp0iSQoAAAAAAAAkEmehsMbhmEzUemMXpTOaOOzzz5zuI3CtH37ds2aNUv79+9XZGSkVq1apSFDhljVmTt3rmbNmqXIyEg1adJEs2fPVpcuXbK0tW/fPqWlpalGjRqFFD0AAAAAAABwc8hTEtRWL88TJ044LZjiJj4+Xs2bN9cjjzyie+65J8vrX3/9tSZOnKi5c+eqU6dOmj9/vvr376/Q0FAFBQWZ9aKjozVy5EgtWLAgx/MlJSUpKSnJ3I+NjZWUvlhUWlqak96VaxmGIQ8PDxmGwXsCABQ5XMcBAAAA13B4YaSaNWs6I45iqX///urfv3+2r7/77rt67LHHNGbMGEnS7NmztX79es2bN08zZsyQlJ7YHDp0qCZPnqyOHTvmeL4ZM2Zo+vTpWcovXryoxMREB95J0ZGYmKjWrVsrMTFRFy5ccHU4TuGO7wkAiqu4uDhXhwAAAAAUSw4nQVEwkpOTtX//fr300ktW5X379tXOnTslpfcQHD16tHr27KkRI0bk2ubkyZM1adIkcz82NlY1atRQxYoVVaZMGee+ARc5c+aM9u/fLx8fH91yyy2uDscp3PE9AUBx5ePj4+oQAAAAgGKJJGgRFRUVpdTUVFWqVMmqvFKlSjp37pwk6ZdfftHXX3+t2267TatXr5YkffHFF2rWrJnNNr29veXt7Z2l3MPDQx4eHs59Ay5isViUlpYmi8XCewIAFDlcxwEAAADXIAlaxN04D6thGGZZ586dmVsMAAAAAAAAyIVbdUfo3bu3Dhw44JJzJycna+bMmfrggw+c0l5gYKA8PT3NXp8ZLly4kKV3KAAAAAAAAIDsuVUS9KefftLtt9+u+++/X7/99luhnDMhIUGzZ89WvXr1NHnyZMXExDil3ZIlS6p169bauHGjVfnGjRtzXQAJAAAAAAAAwP/J83D4uLg4LV68uCBiMY0cOTLfx6alpWnFihVasWKFunbtqrFjx+ruu++Wl5eXEyOU/vnnH3388cf6/PPPdfnyZRmGISlvc31dvXpVR48eNfdPnDihAwcOqHz58goKCtKkSZM0YsQI3X777erQoYM+/vhjRUREaOzYsU59LwAAAAAAAIA7y3MS9MKFC3rkkUcKIhZTfpOgP//8s8aPH28Oid++fbu2b9+uMmXKaPDgwRo6dKi6deum8uXL57ltwzC0f/9+rV+/XitWrNDBgwfNcim95+Zzzz2nZ5991u429+3bpx49epj7GSu3jxo1SosWLdKwYcMUHR2t119/XZGRkWratKnWrl2rmjVr5jl+AAAAAAAAoLjKcxI0I+nnbBaLxWrRn/zo2LGj9u3bp88++0yvv/66Tp06JUm6cuWKli5dqqVLl8pisahRo0Zq3ry5mjZtqqCgIFWpUkWlS5eWj4+PUlJSdO3aNV28eFGnT5/WkSNH9Mcff2j//v2Ki4szz5W55+ewYcP0xhtvqE6dOnmKt3v37rl+P8eNG6dx48bl8TuRs5CQEIWEhCg1NdWp7QIAAAAAAABFUZFZHd5ZyVUPDw899thjGjFihBYsWKDZs2fr6NGjZvuGYSg0NFShoaEOxefl5aVhw4bpxRdfVJMmTZwSe2EJDg5WcHCwYmNjFRAQ4OpwAAAAAAAAgAKV5yRopUqV9PbbbxdELE5VsmRJjRs3Tk899ZTWrl2rRYsW6fvvv1dSUpKZ0MzodZpdAjajd2pmt956q0aMGKFHHnlElStXLtg3AQAAABRhly5d0p9//qkjR47o0qVLSktLU/ny5VWzZk21b9+eP7gDAIAiI89J0NKlS2vUqFEFEUuBsFgsGjhwoAYOHKi4uDht2rRJGzZs0K+//qq//vpLKSkp2R5rGIYqV66s22+/Xd26ddOAAQPUqFGjQoweAAAAKDrS0tK0Y8cOrVq1Sps3b9ahQ4eyrWuxWNSrVy9NmjRJ/fv3L8QoAQAAsioyw+ELQ+nSpTV06FANHTpUkpScnKyTJ08qIiJCMTExunbtmry8vOTn56fKlSurdu3aqlChgoujBgAAAIqGhg0b6ujRo3bVNQxDmzZt0qZNm/TAAw/o448/VunSpQs4QgAAANuKVRL0RiVLllT9+vVVv359V4cCAAAAFHkXL17MUla/fn21a9dOlStXlo+Pj06dOqXNmzfr9OnTZp2vvvpKZ8+e1fr16+Xj41OYIQMAAEgq5klQAAAAAHlXq1YtjRkzRqNGjVL16tWzvJ6amqpPPvlEzzzzjBITEyVJ27dv16uvvqr//Oc/hR0uAACAPFwdAAAAAICbQ82aNbVw4UIdPXpUr7zyis0EqCR5enpq7NixWrlypTw8/u8jxwcffKAzZ84UVrgAAAAmkqAAAAAA7LJ//3498sgj8vT0tKt+//799eCDD5r7169f17fffltQ4QEAAGSLJCgAAAAAu5QokffZtB544AGr/T179jgrHAAAALuRBC2GQkJC1LhxY7Vp08bVoQAAAMDN1atXz2r//PnzLooEAAAUZ3lKghqGUVBxoBAFBwcrNDRUe/fudXUoAAAAcHNxcXFW+15eXi6KBAAAFGd2j2dJS0sryDgAAAAAOCA0NFSHDh3S2bNndfXqVfn4+KhixYpq1KiRWrZs6bLk4x9//GG1n91iSgAAAAUp75P6AAAAAMXYiRMntG/fPu3fv9/8unz5cpZ6W7ZsUffu3Qs0llOnTunDDz/U0qVLdfbs2WzrlS5dWoMHD9bEiRMLfUqkJUuWWO337NmzUM8PAAAgkQQFAAAAsmVvwrOwpaWl6Z133tEbb7yha9eu5Vo/Li5OX375pb788kuNGDFCH374oQICAgo8zm3btmnr1q3mfkBAgPr161fg5wUAALgRSVAAAAAgGy1bttSVK1dcHYaVxMRE3Xffffr+++/zdfwXX3yh3bt3a/369apVq5Zzg8skISFBTzzxhFXZs88+K39//wI7JwAAQHZYHR4AAAC4SaSmpuree+/NNgHq5eWl5s2bq1evXmrbtm22CcfDhw+rZ8+eOnfuXIHFOm7cOB0+fNjcv/XWW/X8888X2PkAAAByQhIUAAAAuElMnz5dP/zwQ5bysmXL6t1339XFixd14MABbdq0Sbt379alS5e0fPlyNWjQIMsxJ06c0EMPPVQgC6C+//77+vzzz819b29vLVmyRD4+Pk4/FwAAgD1IggIAAAB5EBQUpKFDh+rf//631q1bp3379hXKef/44w+99dZbWcpr1qypffv26Zlnnskyz6eXl5fuuece/fbbbzbn4tyyZYvmz5/v1DiXL1+uSZMmWZXNnz9frVu3dup5AAAA8oI5QQEAAIBsBAUFqV69emrdurVat26t22+/XYGBgVZ1wsPDCyWW5557TqmpqVZlfn5++vHHH1W3bt0cj/Xz89PKlSvVtm1b/fXXX1avTZkyRSNHjpSfn5/DMW7evFnDhw+36l369ttva9SoUQ63DQAA4AiSoMVQSEiIQkJCsjxEAwAAwNoff/zh6hAkSb/99ps2btyYpXzKlClq1KiRXW34+vrqk08+UceOHa3Ko6Oj9fHHH+uZZ55xKMY9e/ZoyJAhSkpKMsuef/55vfjiiw61CwAA4AzFPgkaExOjPXv26PTp07p8+bISEhJUrlw5jR8/3tWhFZjg4GAFBwcrNjY2y5ApAAAAFD22hqyXL19eEyZMyFM7HTp0UL9+/bR+/XqrckeToIcOHVL//v119epVs2zMmDGaOXNmvtsEAABwpmKZBL1+/bqWLFmiefPm6bfffpNhGFav161bN0sSNCkpScOGDVNycrJKlCihr776Sr6+voUZNgAAAIqhlJQULVu2LEv58OHD8/U8+vjjj2dJgv7999/6/fff1bJlyzy3d+zYMfXt21eXLl0yy+677z6nzzUKAADgiGK3MNLvv/+uVq1aacyYMdq/f7/S0tJkGIbVly3e3t4KCAjQunXr9MMPP2jFihWFHDkAAACKo927d+vy5ctZyu+55558tTdw4ECVKlUqS/mPP/6Y57bOnDmj3r17KzIy0iwbMGCAli5dKg+PYvdRAwAAFGHF6slkx44d6tKli0JDQ60Snl5eXrrllltyPf7RRx81t0mCAgAAoDD89NNPWcp8fX3VoUOHfLXn4+OTZV7Q7M6Tk6ioKPXu3dtqYahu3bpp+fLl8vLyyldsAAAABaXYJEEjIyM1ePBgJSQkyDAMeXl5ady4cdq9e7fi4+N17tw5SZLFYsm2jS5duqhChQoyDENbt261WvUSAAAAKAj79u3LUtaiRQuHEo1t27bNUrZ//367j4+NjdUdd9yhv//+26rN7777zmYvUwAAAFcrNknQyZMnKzY2VhaLRZUqVdKvv/6qOXPmqE2bNipRwr6pUT08PMy/uMfFxSksLKwgQwYAAAB08ODBLGXNmjVzqE1bx8fExCgiIiLXY69du6bBgwdbJU2bNWumdevWqXTp0g7FBQAAUFDsyv7VqVOnoOMwWSwWHTt2zKltJiQk6JtvvpGUnshcs2ZNviZ9l6TbbrtN33//vaT0CeSbNGnitDgBAACAzK5fv65Tp05lKa9Xr55D7WZ3/LFjxxQUFJTtcSkpKbrvvvu0fft2s6xBgwbauHGjypUr51BMAAAABcmuJGh4eLgsFku2iwY5Q0b7OQ1Hz6+tW7cqMTFRFotF/fv3tzn8x16VK1c2tzNPAA8AAAA426lTp2xOwVStWjWH2s3u+Mzze97IMAyNHj1aP/zwg1lWs2ZNbdq0SZUqVXIoHgAAgIJm3zhwya4E6I0JzJyOyUtdR2Ue1tOjRw+H2ipTpoy5HRcX51BbAAAAQE4uXLhgs9zRpGN2x1+8eDHbYyIiIrR06dIsZbVr187TuWvVqqWjR4/afC0pKUlJSUnmfmxsrCQpLS3NbebjNwxDHh4eMgyD9wQAKFLc/RpuVxJ06tSpudY5f/68Pv74Y3PVdQ8PD912221q1qyZKlasKD8/P8XHx+vixYs6dOiQ/vjjD6WlpcliscjDw0NPPPGEXSu050dMTIy5Xb58eYfaSkhIMLe9vb0dagsAAADIyaVLl2yWBwQEONSup6enfH19rZ5tJSk6OjrbY2x1WjAMQ6mpqXk6d0pKSravzZgxQ9OnT89SfvHiRSUmJubpPEVVYmKiWrdurcTExGyT3Dcbd3xPAFAcuXtnP6ckQX/++Wfdd999MgxDfn5+ev755zVmzBhVqVIl22POnTunTz75RP/5z38UFxenVatWadmyZerUqVPe3oEdMs9PFBUV5VBbmXuVBgYGOtQWAAAAkJOrV6/aLPf393e4bX9//yxJ0Pj4eIfbdcTkyZM1adIkcz82NlY1atRQxYoVrUZk3czOnDmj/fv3y8fHp8A6gRQ2d3xPAFAc+fj4uDqEAmX3cPjshIeH66677lJMTIzq1KmjdevWqW7durkeV7lyZU2ZMkUPP/yw7rjjDh09elRDhgzR/v37c5yMPT+qVq1qbv/6668OtZV5EnhHJ6QHAAAAcnL9+nWb5SVKOPwYLy8vryxlycnJ2davVatWgU5hJaWPtLI12srDw0MeHh4Feu7CYrFYrEbEuQN3fE8AUBy5+zXc4Xc3YcIEXb58WSVLltTq1avtSoBmVqdOHa1atUolS5bUpUuXNH78eEdDyqJz587y9PSUYRj64YcfdPbs2Xy1c+jQIe3cuVNS+l/O27Vr58wwC01ISIgaN26sNm3auDoUAAAA5CC7oeaenp4Ot22rjZyGqgMAANzMHEqCRkZGat26dbJYLLrrrrvUpEmTfLXTpEkTDRkyRIZhaN26dTp37pwjYWVRrlw5de7cWVL6ZOujR4/O19xFjz/+uCSZ79cZD5+uEBwcrNDQUO3du9fVoQAAACAH2fX4dEay0lYbtnqHAgAAuAOHkqA7d+40k4kdOnRwKJCOHTtKSv9r9y+//OJQW7ZknmB98+bN6tu3r06fPm3XsVFRURowYIB2794tKb178CuvvOL0GAEAAIDMsluIM7th8nlha+g7C38CAAB35VAS9MyZM+a2o5Oz+/n52WzXWbp27apHH33UnMdo69atql+/vh566CF9+eWXOnDggFX98+fP66efftIzzzyjevXqafPmzZLSe4G+/PLLatiwodNjBAAAADIrXbq0zfLY2FiH27a1Aqy7LD4EAABwI4dmVM/8F+jjx487FEjm453xl21b5s+fr3Pnzmnt2rWyWCxKSkrS119/ra+//tqsYxiGjh07ZrWYkmEYslgskqRhw4ZZ9SoFAAAACkqFChVslsfExDjUblJSkpKSkuw+HwAAwM3OoZ6g1atXN7eXLVuW53k2M6SmpmrZsmU223UmT09Pffvtt5o6dWqWFa8yEp0ZyU7DMKxWv/Tw8NC0adP05ZdfFkhsAAAAwI0qV65ss/z8+fMOtRsZGZmn8wEAANzsHEqCdu/e3Vwc6NixY/meJ/PVV1/V0aNH0wPy8FD37t0dCStHHh4emjp1qg4fPqzx48erQoUKZrIzI/GZOflZpkwZPfbYYwoLC9Nrr71WYHEBAAAAN6patarNeTojIiIcavfUqVM2y2vXru1Qu84SEhKixo0bq02bNq4OBQAAuAmHhsNXqlRJgwYN0po1ayRJs2bNUlRUlGbOnKny5cvnevzly5f1wgsvaOHChWYPzMGDB6tSpUqOhGWX2rVr64MPPtAHH3ygv//+WwcPHlR0dLRiYmLk6+urwMBA3XrrrWrVqlWWXqMAAABAYbBYLKpbt65CQ0Otyg8fPuxQu9kdX69ePYfadZbg4GAFBwcrNjZWAQEBrg4HAAC4AYeSoJL04YcfasuWLYqLi5NhGPrss8+0fPlyDR06VP369VPTpk11yy23qFSpUrp27ZouXLigQ4cOacOGDVq5cqV5nCQFBAToww8/dPhN5dWtt96qW2+9tdDPCwAAAOSmZcuWWZKgNy7qmVe2jq9evboCAwMdahcAAKCocjgJWr16df34448aOHCgrly5Iil9tcrFixdr8eLFOR6becGhgIAArV27VtWqVXM0JAAAAMBttGvXTkuXLrUqCw0NVWxsbL5Xc9+1a5fN8wAAALgrp4zz7tChg3bt2qVOnTpZzaeZeY7NG78y1+ncubN2796tDh06OCMcAAAAwG307t07S1lqaqo2bdqUr/YuXryo33//3a7zAAAAuAuHe4JmaNiwobZv3641a9bok08+0caNG3X9+vXsT1yihPr06aMnnnhCd955p7PCAHCTiIiIUFRUlKvDcLrAwEAFBQW5OgwAgBtp1KiR6tatq2PHjlmVf/3117r77rvz3N6yZcuUlpZmVWaxWDRw4ECH4gQAACjKnJYEzXDXXXfprrvuUlJSkg4cOKC///5bly9fVnx8vPz8/FSuXDk1bNhQLVu2tLnSZWFKS0tTeHi4YmJiFB8fb9VD1R5du3YtoMgA9xYREaFGjRopISHB1aE4na+vr8LCwkiEArgpzZ07V7NmzVJkZKSaNGmi2bNnq0uXLrke98svv6hbt25q2rSpw3NVwrbhw4dr+vTpVmWrVq3SmTNn8jSdlGEYCgkJyVLevXt31ahRw+E4AQAAiiqnJ0EzeHt7q127dkVubqFr165p4cKF+uqrr/Tbb78pMTExX+1YLBalpKQ4OTqgeIiKilJCQoKWLFmiRo0a5Vg3Pj5e48eP17FjxzR37lw1bdo0z+c7dOiQxo0bp7p162rOnDny8/PLcxsLFizQvHnz9NRTT2nMmDE264SFhWn48OGKiooiCQrgpvP1119r4sSJmjt3rjp16qT58+erf//+Cg0NzfGaduXKFY0cOVK9evXS+fPnCzHi4uWJJ57QjBkzlJycbJZdv35dr776qj777DO72/n888+zLLIkSePHj3dKnAAAAEVVgSVBi6Jt27Zp5MiROn36tCTlueenlJ78zM9xRUlISIhCQkKUmprq6lBQzDVq1EitWrXK9vW4uDjdcccdCg8P108//aS2bdvm+Rx79uzRhAkT1Lx5c61bt06lS5fOcxtvvvmm5s2bpzfeeEOvvvpqno8HgJvBu+++q8cee8z8Q8/s2bO1fv16zZs3TzNmzMj2uCeffFIPPfSQPD09tXr16hzPkZSUpKSkJHM/NjbWKbEXB1WrVtWjjz6qjz76yKp80aJFGjBggO67775c2zhy5IgmTpyYpbxp06YaMmSIkyIFAAAompyyMNLNYOfOnerfv79OnTqVZXGmvLjZE6CSFBwcrNDQUO3du9fVoQDZykiAHjp0SBs3bsx3ArRPnz5q2rSpQwnQKVOmkAAF4NaSk5O1f/9+9e3b16q8b9++2rlzZ7bHffbZZzp27JimTp1q13lmzJihgIAA84vh13nzxhtvqHz58lnKR4wYof/97385HnvgwAH16tVLV65cyfLaBx98IA+PYvOxAAAAFFMF2hP08OHDOn36tC5fvqyEhASVLl3aZX9lfvzxx5WYmGj25Lzttts0fPhwtWrVSpUrV87X8FgABYMEKAAUrqioKKWmpqpSpUpW5ZUqVdK5c+dsHnPkyBG99NJL2rFjh0qUsO+RcvLkyZo0aZK5HxsbW+QToeHh4apdu3a+ju3Ro0eudbZs2aLu3bvb1V5gYKA+/fRTDR061Ko8KSlJDz30kBYvXqwnn3xSHTp0UGBgoOLi4nTw4EEtXbpUixYtsrlo6TPPPGNXnIWNkUsAAMDZnJ4E3bJli+bNm6fNmzcrJibG6rW6detmSYImJSXpueeeU2pqqjw9PfXee+/Z/SBtr927dyssLEwWi0WSNG3aNL322mtOPQcA5yABCgCuk/GslMEwjCxlkpSamqqHHnpI06dPV4MGDexu39vb2+ULY97shgwZorfeeksvv/xyltfWrVundevW2d3WoEGD9M477zgzPKcJDg5WcHCwYmNjFRAQ4OpwAACAG3BatvH06dN69NFHtXnzZkn/N2w8tzk0vb29dfr0aa1Zs0YWi0U9e/bM8tdtR/3+++/mdpcuXUiAAkUUCVAAcI3AwEB5enpm6fV54cKFLL1DpfTr9b59+/T777+bC+qkpaXJMAyVKFFCGzZsUM+ePQsl9uJo8uTJKlWqlNmRID+GDx+uBQsWyMvLy8nRAQAAFE1OmfwnLCxMrVu31ubNm7PMt5ldD4LMHn/8cXP766+/dkZIVi5fvmxu33nnnU5vH4DjSIACgOuULFlSrVu31saNG63KN27cqI4dO2apX6ZMGf355586cOCA+TV27Fg1bNhQBw4cULt27Qor9GJr4sSJ+uWXX9S6des8HVelShV98cUX+uKLL+iVCwAAihWHe4JeuXJFffr00cWLF81k54ABAzRq1Ci1bdtWt9xyi/z8/HJMhPbu3VulS5dWXFycfvrpJ0dDyiLzEBpbk8kDcC13SYDGx8fn+RgAKComTZqkESNG6Pbbb1eHDh308ccfKyIiQmPHjpWU3vvwzJkzWrx4sTw8PNS0aVOr42+55Rb5+PhkKb/ZValSRbt27Sqw9hs3bpzvY9u1a6d9+/Zp06ZNWrJkiTZt2qQzZ85kqVe2bFl16dJF9957r4YNG0byEwAAFEsOJ0GnTZums2fPymKxyM/PT19++aUGDRqUpzZKliypDh06aMOGDYqOjtaRI0dUv359R0MzZX4Yj4yMdFq7ABznLgnQuLg4c0goANyMhg0bpujoaL3++uuKjIxU06ZNtXbtWtWsWVNS+jNURESEi6MsfN7e3mrfvr2rw8hR79691bt3b0lSTEyMzp49q/j4ePn4+CgwMFBVqlRxcYQAAACu59Bw+OTkZH366afm/v/+9788J0AzNG/e3NwOCwtzJKwsOnXqpFtuuUWS8jRZPICCFR8f7zYJ0DvuuEPHjh3L87EAUJSMGzdO4eHhSkpK0v79+9W1a1fztUWLFmnr1q3ZHjtt2jQdOHCg4INEjsqWLavGjRurTZs2atasGQlQAACA/8+hJOiOHTt09epVWSwWdevWTQMHDsx3W9WqVTO3T58+7UhYWXh6eurll1+WYRj6+eef9eOPPzq1fQD5M378eLdJgB46dEhz587N8/EAAAAAAKDgOZQEPX78uLl9xx13OBRI5nk74+LiHGrLlqefflp33nmnDMPQAw88oPXr1zv9HADy5tixY26TAN24caPbzYMHAAAAAIC7cCgJGh0dbW5nDDfPr6SkJHPb09PTobays2zZMo0ePVpxcXEaMGCAhgwZouXLl+vUqVNKTk4ukHMCyN7cuXPdJgGan/cBAAAAAAAKh0MLI5UpU8bcvnLlikOBnD171twODAx0qK3seHl5aeHChSpXrpzee+89fffdd/ruu+/y1ZbFYlFKSoqTIwSKl/z0nCQBCgAAAAAA8sqhJGjlypXN7X379jkUyM6dO83tjFVInS0iIkIjRozQzz//LIvFIkkyDKNAzgXA+UiAAgBQPISEhCgkJESpqamuDgUAALgJh4bDd+zYURaLRYZh6LvvvtPly5fz1c7Jkye1ZcsWSZK3t7c6duzoSFg2RUREqEOHDvr555/NxCcJUODmQQIUAIDiIzg4WKGhodq7d6+rQwEAAG7C4Z6grVu31r59+xQXF6cJEyZoyZIleW5n/PjxSk1NlcViUd++feXt7e1IWDY98cQTioyMNHuAlixZUr1791arVq1UqVIl+fn5Of2cAJyDBCgAAAAAAHCEQ0lQSXrllVc0dOhQSdL//vc/eXp6au7cuXYlFa9fv64nn3xSP/zwg1V7zvbPP/9ow4YNZgK0f//++vTTT62G8wMomkiAAgAAAAAARzk0HF6S7rrrLg0YMMAcWr5kyRLVrl1bL7/8snbu3KmYmJgsxxw/flzvv/++GjRooM8//1xS+kJDjz32mNq0aeNoSFn8/PPP5nbdunW1evVqEqDATYAEKAAAAAAAcAaHe4JK0tdff63u3btr//79slgsioqK0jvvvKN33nnHql54eLj8/PyUmJgoKX1OzozemV26dNHcuXOdEU4WFy5cMLcfeugheXl5Fch5bhZMNI+bAQlQAAAAAADgLA73BJUkPz8/bdu2TaNGjbJabMgwDKtEZ2pqqq5du5alziOPPKL169erRAmn5GSzKF++vLldq1atAjnHzYSJ5lHUkQAFAAAAAADO5JQkqCT5+vrqs88+09atWzVo0CAz8Sn9XzL0xtXYe/Xqpc2bN+vTTz8tkMWQMgQFBZnbV65cKbDzAHAcCVAAAAAAAOBsTu962bVrV3Xt2lWxsbHauXOnDh48qOjoaMXExMjX11eBgYG69dZb1b17dwUGBjr79DZ1795dZcqUUVxcnHbu3Kl//etfhXJeAHlDAhQAAAAAABSEghl/LqlMmTK64447dMcddxTUKexWqlQpPfbYY3rvvfe0Zs0aHTlyRPXr13d1WAAyIQEKAAAAAAAKitOGwxd1b731lpo3b67k5GTdeeedioyMdHVIAP4/d0mAHjp0KM/HAAAAAACAgldskqDe3t7atGmTevXqpX/++UdNmzbVu+++q4sXL7o6NKBYc5cE6J49ezRu3Lg8HwcAAAAAAApegQ2Hz8mRI0cUGhqq69evq1atWrr99tsL/Jw9e/aUlL5CvcVi0eXLl/X888/r+eefV82aNVW5cmX5+PjY3Z7FYtHmzZsLKlygWDh06JAmTJjgFgnQPn36qG7duvrjjz/yfDwAAAAAAChYDidBz5w5o3/++UdS+jygOSU0Dx06pMcee0z79u2zKq9WrZree+893XPPPY6Gk62tW7darVhvsVjM1erDw8N18uRJu9syDMOqLQD5M27cODVv3twtEqBNmzbV22+/ra5du+a5DQAAYC0kJEQhISFKTU11dSgAAMBNODwc/qWXXlKfPn3Up08fffvtt9nWO3z4sDp37qx9+/bJMAwzAWkYhk6fPq37779fc+fOdTScHGWcN/P5s3stpy8AzlG3bl23SYCuW7dOfn5+eW4DAABkFRwcrNDQUO3du9fVoQAAADfhcE/QtWvXmj0jx44dm229J598UrGxsbJYLGYvzIyEYsb+xIkT1bVrVzVt2tTRsLIYNWqU09sE4Jg5c+a4TQI0P+8DAAAAAAAUDoeSoIcPH9bly5dlsVjUqlUrVa1a1Wa93bt3a9u2beYQ8gYNGujtt99Ww4YNdeDAAT3//PM6e/asUlNTNX36dC1btsyRsGz67LPPnN4mAMfkp+ckCVAAAAAAAJBXDiVB//77b3O7TZs22dZbsmSJpPQh5wEBAdqxY4cCAwMlSbfeequaNGmiVq1aKTU1Vd9//73i4uJIKgDIggQoAAAAAADID4fmBD19+rS53aBBg2zrrV+/XlL6sPcRI0aYCdAMzZo10x133CFJSk5O1v79+x0JC4AbIgEKAAAAAADyy6EkaFxcnLldtmxZm3XOnDmjo0ePmvvZrQDfsWNHc/vw4cOOhAXAzZAABQAAAAAAjnAoCZqammpuZ7dq+i+//GJulypVSp06dbJZr3LlyuZ2TEyMI2EBcCMkQAEAAAAAgKMcSoKWKVPG3D5//rzNOlu2bJGUPhS+Xbt2KlHC9jSkaWlpNrcBFF8kQAEAAAAAgDM4tDBSUFCQub13794srxuGoe+++87c79y5c7ZtXbp0ydz29/fPVzyvv/661f5rr72W7WvOkLl9AM5FAhQAAAAAADiLQ0nQ22+/XVJ6snPt2rUKDw9XrVq1zNdXrFihs2fPmvu9e/fOtq2//vrL3K5WrVq+4pk2bZosFou5nzlJeeNrzkASFCgYJEABAAAAAIAzOTQcvmrVqurcubMsFouSkpLUt29fff/99/rnn3/02Wef6fHHHzcTj0FBQerSpUu2bf3666/mdk4rzdsju/lJM15zxheAgkECFAAAAAAAOJtDPUGl9GHmPXv2lMVi0dGjR3XXXXeZr2UkCy0Wi1588cVs2wgNDTVXhPf391fjxo3zFUtQUFC2vT1zeg1A0UACFAAAAAAAFASHk6Ddu3fXW2+9pZdfftlMMhqGIYvFIovFIsMwNHjwYI0dOzbbNr744gtJ6cnSTp065TtZGR4enq/XALgeCVAAAAAAAFBQHBoOn+Gll17Sjz/+qC5dusjDI71JwzBUq1YtvfPOO1q5cmW2x169elXz5883jxkwYIAzQgJwE3GXBOiCBQvyfAwAAAAAACh4DvcEzdCvXz/169dP169fV1RUlHx9fRUQEJDrcdevX9eqVavM/ZYtWzorJGQjJCREISEhSk1NdXUogNskQN98803Nmzcvz8cBAICseF4FAADO5pSeoJl5eXmpSpUqdiVAJalcuXLq1q2b+VWmTBlnh4QbBAcHKzQ0VHv37nV1KCjmFixY4DYJ0ClTpuipp57K87EAACArnlcBAICzOT0JWlT17NlTPXv21MiRIx1q54knnlDPnj3Vq1cvJ0UGFF/z5s1zmwToG2+8oTFjxuT5eAAAAAAAUPCcNhy+qNu6dassFovq1q3rUDt79+7VwYMHWWkecIKnnnrKbRKgr776qn777bc8twEAAAAAAApegSRBr1+/rp07d2rv3r36+++/dfnyZV29elX+/v4qV66cGjZsqDZt2qhTp07y8vIqiBAA3ATy03OyqCZAAQAAAABA0eXUJGh0dLRmzJihxYsXKzo6Otf6FSpU0KhRo/TSSy+pQoUKzgwFgBsiAQoAAAAAAPLDaXOCfvPNN7r11lv13nvvKSoqSoZhmK8ZhmF+ZS6LiorSu+++q1tvvVXLli1zVigFKj4+XpJUqlQpF0cCFC8kQAEAAAAAQH45pSfo3Llz9fTTTystLc1qrkzDMFS2bFlVrFhRfn5+io+P18WLFxUTE2N1fHR0tB588EFFRUUV6dWVY2NjFR4eLovFovLly7s6HKDYIAEKAACAwhYREaGoqChXh+FUgYGBCgoKcnUYAOASDidBd+3aZZUANQxDbdu21eOPP6477rhD1apVy3LM2bNntW7dOi1YsEC//vqrLBaL0tLS9PTTT6tly5Zq3769o2E53ZkzZ/TCCy8oJSVFFotFzZo1c3VIQLFAAhQAAACFLSIiQo0aNVJCQoKrQ3EqX19fhYWFkQgFUCw5nASdMGGC0tLS0hsrUUJz587VY489luMxVatW1aOPPqpHH31Un332mZ566ildv35dqampmjBhgvbu3ZvveN5//329//772b5+8uRJ1alTx+720tLSdOXKFcXGxlqVDxw4MN8xArAPCVAAAAC4QlRUlBISErRkyRI1atQo23oLFizQvHnz9NRTT+Vr0c/4+HiNHz9ex44d09y5c9W0adM8t3Ho0CGNGzdOdevW1Zw5c+Tn52ezXlhYmIYPH66oqCiSoACKJYeSoKGhofrtt9/MIfCLFi3Sgw8+mKc2HnnkEfn4+Ojhhx+WJP32228KCwvL8UaTk5iYGHPIeuY5SKX04fnXr19XeHh4vtrOeJ916tTR6NGj89UGAPuQAAUAAICrNWrUSK1atbL52ptvvql58+bl+zkx43k3PDxcP/30U76fdydMmKDmzZvn+3kXAIoLhxZG2rdvn7ndvn37PCdAMzz44IPq2LGjue9IT9AMNyZAncFisWjAgAH66aef5Ovr6/T2AaQjAQoAAICizNHnxKLyvAsAxYlDPUHPnTtnbg8aNMihQAYNGqSdO3dmaTevunfvbrN8+vTpslgsKleunCZMmGB3e15eXvL391etWrXUtm1bVa5cOd+xAchdUXkgJAEKAAAAW0iAAsDNyaEkaEBAgLntaHKwUqVKNtvNq27duqlbt25ZyqdPny5JKl++vKZOnZrv9gEUnKLyQEgCFAAAALaQAAWAm5dDw+Fr1Khhbl+8eNGhQDIfn7ldZyqIIfIAnKOoPBCSAAUAAIAtJEAB4ObmUBK0e/fu8vf3lyT9+OOPDgWScby/v3+2Q9odkZaWprS0NB0+fNjpbQNwTFF5IHT0wTY+Pj7PxwAAAKDoIwEKADc/h5Kgvr6+GjlypAzD0Pbt2/Xtt9/mq51vv/1W27Ztk8Vi0ahRo1h0CChGisoDoTMebMePH5/n4wAAAFC0uUsCdMGCBXk+BgDciUNJUEmaNWuWGjduLMMw9NBDD2n58uV5On7lypV6+OGHJUmNGzfWO++842hIAG4S8fHxReKB0FkPtseOHcvzsQAAACi6FixY4BYJ0DfffFPz5s3L83EA4E4cToKWKlVKmzdvVs+ePZWQkKBhw4apT58+Wr58uWJjY20eExsbq+XLl6tfv//X3p3HRVXv/wN/zYCAuKGyKCKLpIZh7pqmgKYoLlfT1OrexK17WcxM/VamuZvX3a4C6jW37725laalYaSSeyFuIZiyKEoIgiLIKnB+f/jjfBmYgRlm4JwZXs/Hg0dzDp9zznsYyPe85nzOGYrx48cjLy8PgwYNwsmTJ9GwYUN9SyIiIzFjxgxZNISGamxDQ0N13p6IiIiI5CssLMwkAtDPP/8cgYGBOm9LRGRK9Lo7PAAMGjQIwItrbiqVSpSWluLUqVM4deoUgBc3ObK3t0fDhg2Rn5+P9PR03L9/X9xeEASYmZmhuLgYb7/9drXHUygUOHnypL5lE5EMJCQk4NSpU5I3hIZqbM3N9f5fKhEREQEICQlBSEgISkpKpC6F6rnAwECTCECXLVuG4cOH82xQIqrX9H7HHhkZCYVCIS6XPS67E3tycnKl0LP8WIVCgdLSUpw9e7baYwmCoHIsIjJuoaGhsmgIDdXYXrlyRef9EBERUWXBwcEIDg5GdnY2mjVrJnU5VI9Nnz5d523kGIAuWLCAvSoR1XsGOW2pfLCpy/er246ITJunp6fO28g1ACUiIiIikmsASkREBghB/f39DVEHEVG15NAQMgAlIiIiInUYgBIRyZveIejOnTsNUQcRUZXk0BAyACUiIiIidRiAEhHJn953hyciqm1yaAgZgBIRERGROgxAiYiMA0NQIpI1OTSEDECJiIiISB0GoERExoMhKBHJlhwaQgagRERERKQOA1AiIuPCEJSIZEkODSEDUCIiIiJShwEoEZHxYQhKRLIjh4aQASgRERERqcMAlIjIOOl9d/iKSkpKcOXKFURFRSElJQVZWVkoKCiAIAhaba9QKPDVV18ZuiwiMhJyaAgZgBIRERGROgxAiYiMl8FC0IKCAqxatQpbt25FWlpajfYhCAJDUKJ6TA4NIQNQIiIiIlKHASgRkXEzSAiamJiIUaNG4datW1qd8alQKABA67NDicj0yaEhZABKREREROowACUiMn56h6A5OTkYOXIkbt26JYabANCuXTu0bt0a58+fh0KhgJWVFXr16oWsrCzcvXsX2dnZAF4EokqlEv369YNSyUuU1oWQkBCEhISgpKRE6lKIAMijITREYxsTE6PzNkREREQkb6YSgObm5uq8DRGRKdE7ddywYYMYgAqCgAkTJiAxMRHx8fE4e/asOK5NmzaIjIzEtWvX8OTJE/z66694++23IQgCSktL0bhxY3z33Xc4ffq0viVRNYKDgxEbG4uoqCipSyGSRUNoqMY2KChI5+2IiIiISL5yc3NNIgDNycnBjBkzdN6OiMiU6BWCCoKATZs2iWeAvv/++9i3bx9cXV2r3E6hUKBXr174+uuvcejQITRo0ADh4eEYOXIkSktL9SmJiIxITEyMLBpCQzW27u7uOm9LRCQnoaGhcHNzg5WVFXr06KHygXZFhw4dwpAhQ2BnZ4emTZuib9++OHHiRB1WS0RU+2bMmGESAeiwYcOQkJCg87ZERKZErxD0xo0byMzMhCAIsLGxwYYNG3Tex5gxYxASEgJBEHDhwgWsWrVKn5KIyIgEBQXJoiE0VGO7efNmnbcnIpKL/fv3Y9asWZg/fz6uXr2KAQMGwM/PD8nJyWrHnzlzBkOGDMHx48cRHR2NgQMHYtSoUbh69WodV05EVHsSEhJMIgCNiYlBaGioztsTEZkSvULQ69evA3hxZufo0aNhbW2tcWxV15+cNm0aPDw8IAgCQkJC9CmJiIyIu7u7LBpCQzW2jRo10nkfRERysX79ekybNg3Tp0+Hh4cHNm7ciLZt2yIsLEzt+I0bN+Ljjz9Gr1690L59e3zxxRdo3749vv/+e43HKCwsRHZ2tsoXEZGchYaGmkQAGhERAU9PT533QURkSvQKQTMzM8XHXbp0UTumbKp8QUFBlfsaPXo0ACA1NRUXLlzQpywiMhKbN2+WRUMoVWNLRCQXRUVFiI6Ohq+vr8p6X19frfuy0tJS5OTkoEWLFhrHrFy5Es2aNRO/2rZtq1fdRES1rSbBoRwD0Jr0u0REpkavEDQ/P1983Lx5c7VjGjduDEEQkJWVVeW+3NzcxMe8VglR/VCTMyfl0BAyACUiU5ORkYGSkhI4ODiorHdwcMDDhw+12se6deuQm5uLCRMmaBwzb948PH36VPy6f/++XnUTEckNA1AiIvky12fj8v9Df/bsmdoxNjY2yMnJQUFBATIyMmBra6t2nFL5f3lsWlqaPmURkYmSQ0PIAJSITFnZDJ4ygiBUWqfO3r17sXjxYhw5cgT29vYax1laWsLS0lLvOomI5IgBKBGRvOkVgjo5OYmPU1NT1Y7p0KGD+Cl/VFQU/Pz81I6Li4sTH5cPRImIAHk0hPU1AE1OTkZGRobUZRiUra0tnJ2dpS6DSDZsbW1hZmZW6azP9PT0SmeHVrR//35MmzYNBw8exODBg2uzTCIi2WIASkQkf3qFoJ06dRIfR0dHqx3TvXt3nDx5EgDw9ddfqw1B8/PzsW/fPnG5fLhKRCSHhrA+B6AeHh7Iy8uTuhSDsra2RlxcHINQov/PwsICPXr0QEREBN58801xfUREhHjddnX27t2LqVOnYu/evRgxYkRdlEpEJDsMQImIjINeIWjHjh1ha2uLjIwMnD9/HoWFhZWmOI0bNw5r1qwB8CIEHThwIKZOnSp+/9mzZ5g0aRL+/PNPAC+mYQ0YMECfsojIhMihIayvASjw4jqBeXl5mD9/PlxcXKQuxyDu3buHFStWICMjgyEoUTmzZ8/Ge++9h549e6Jv377Ytm0bkpOTERAQAODF9TxTUlKwZ88eAC8C0EmTJuHLL7/Ea6+9Jp5F2rBhQzRr1kyy50FEVJcYgBIRGQ+9QlAAGDRoEA4cOIBnz57h6NGjGD9+vMr3e/fujb59++LSpUsQBAHvv/8+1q5diy5duqCgoABnzpwRb5qkUCgwZswYtG7dWt+yiMgEyKEhrM8BaHkuLi7o0KGD1GUQUS2aOHEiMjMzsXTpUqSmpsLT0xPHjx8XPwBJTU1FcnKyOH7r1q0oLi5GcHAwgoODxfX+/v7YtWtXXZdPJiYkJAQhISEoKSmRuhQijRiAEhEZF71D0PHjx+PAgQMQBAGrVq2qFIICwJYtW9C/f388e/YMgiDgjz/+wB9//AFA9YL7dnZ2+Ne//qVvSURkAuTQEDIAJaL6JigoCEFBQWq/VzHYjIyMrP2CqN4qC9ezs7N5ZjHJEgNQIiLjo3cIOmrUKJw+fVpcLioqgoWFhcqYzp07Izw8HO+99x4SExMhCILK9wVBQKdOnfDtt9/C0dFR35KIyMjJoSFkAEpERERE6jAAJSIyTnqHoBYWFvD29q52XN++fXHz5k0cOXIEJ0+eREpKCgRBgLOzM4YOHYq//OUvvCs8EcmiIWQASkRERETqMAAlIjJeeoegurC0tMSECRMwYcKEujwsERkJOTSEDECJiIiISB0GoERExq1OQ1AiIk3k0BAyACUiIiIidRiAyltycjIyMjKkLsOgbG1t4ezsLHUZRCaFISgRSU4ODaEhGtvt27frvA0RERERyZupBKAxMTE6b2MMkpOT4eHhgby8PKlLMShra2vExcUxCCUyIIagRCQpOTSEhmpsw8LCdN6OiIiIiOQrJiYGH3zwgdEHoL/99huCgoJ03s4YZGRkIC8vD/Pnz4eLi4vU5RjEvXv3sGLFCmRkZDAEJTIghqBEJJnt27cjLCxM8obQUJ/sBwYGMgglIiIiMiFBQUHo0qWL0QegQ4YMgbu7O27cuKHz9sbCxcUFHTp0kLoMIpIxrULQpUuX1nYdKhYuXFinxyMiaZhSALps2TIMHz6cISgRERGRCXF3dzeJANTT0xP//Oc/4eXlpfM+iIhMhVYh6OLFi6FQKGq7FhFDUKL6ITAwUBYNoaEa2ytXrui8DyIiIiKSr82bN5tEABoeHo47d+7ovA8iIlOi03R4QRBqqw5RXYatRCSt6dOn67yNXANQIiIiIjI9jRo10nkbOQagNel3iYhMjVYhqLOzM8NJIpKcXBpCBqBEREREpA4DUCIi+dIqBL17924tl0FEVDW5NIQMQImIiIhIHQagRETyppS6ACKi6silIWQASkRERETqMAAlIpI/hqBEJGtyaQgZgBIRERGROgxAiYiMA0NQIpItuTSEDECJiIiISB0GoERExoMhKBHJklwaQgagRERERKQOA1AiIuOi1Y2R6kJUVBTy8/MBAF5eXhJXQ0RSkktDyACUiIiIiNRhAEpEZHy0DkFbtGgBAHB3d0dUVFSVY/fs2QMAaNq0KcaMGaPV/t99910kJiZCoVCguLhY27KIyMTIpSFkAEpERERE6jAAJSIyTlqHoFlZWQCAp0+fVjt28uTJUCgUcHd31zoEBQBBELQeS0SmRy4NIQNQIiIiIlKHASgRkfHS6ZqgCoVC67EMNIlIF3JpCBmAEhEREZE6DECJiIxbrd0YSZfAlIjqN7k0hPo2trm5uTpvQ0RERETyxwCUiMj48e7wRCQpuTSEhmhsZ8yYofN2RERERCRvphKAbt++XedtiIhMiWzuDk9E9U9ubq4sGkJDNbYJCQk6b0tERERE8rV9+3aEhYUZfQC6fPlyhIWF6bwdEZEp4ZmgRCSZGTNmyKIhNNQn+6GhoTpvT0RERETyZSoB6Oeff47AwECdtyUiMiUMQYlIMgkJCbJoCA3V2Hp6euq8DyIiIiKSr8DAQJMIQJctW4bp06frvD0RkSlhCEpEkgkNDZVFQyhVY0tERERE8laT4FCOAWhN+l0iIlPDEJSIJFOTMyfl0BAyACUiIiIidRiAEhHJF0NQIjIacmgIGYASERERkToMQImI5I0hKBEZBTk0hAxAiYiIiEgdBqBERPLHEJSIZE8ODSEDUCIiIiJShwEoEZFxMNd1g5ycHOzZs6dWxhIRVSSHhpABKBERERGpwwCUiMh46ByCpqenY8qUKdWOEwRB67FEROrIoSFkAEpERERE6jAAJSIyLjqHoMCLgLMqCoVC67HqtiEikkNDyACUiIhIGiEhIQgJCUFJSYnUpRCpxQCUiMj46HRNUEEQtAo1y8ZpG4CWbUNEBMijIWQASkREJJ3g4GDExsYiKipK6lKIKmEASkRknLQ+E3Tnzp21WQcREQB5NIQMQImIiIhIHQagRETGS+sQ1N/fvzbrICKSRUPIAJSIiIiI1GEASkRk3HSaDk9EVFvk0BAyACUiIiIidRiAEhEZP4agRu7NN99E8+bN8dZbb0ldClGNyaEhNERjGxMTo/M2RERERCRvphKA5ubm6rwNEZEpYQhq5GbOnIk9e/ZIXQZRjcmhITRUYxsUFKTzdkREREQkX7m5uSYRgObk5GDGjBk6b0dEZEoYghq5gQMH1ugfUSI5iImJkUVDaKjG1t3dXedtiYiIiEi+ZsyYYRIB6LBhw5CQkKDztkREpoQhqITOnDmDUaNGwdHREQqFAt99912lMaGhoXBzc4OVlRV69OiBs2fP1n2hRLUkKChIFg2hoRrbzZs367w9EREREclXQkKCSQSgMTExCA0N1Xl7IiJTovXd4cnwcnNz0aVLF0yZMgXjxo2r9P39+/dj1qxZCA0Nxeuvv46tW7fCz88PsbGxcHZ21vl4hYWFKCwsFJezs7MBAKWlpSgtLa35E5ERQRCgVCohCAKfk4yVPaf27dvj+PHjaNSokc7P7YsvvsCiRYuwbNkyfPbZZzpvn5OTgxEjRiA2NhY//fQTevbsqfM+oqKiMGzYMHTu3BnHjh1DfHy8yb5WZY9Nham9TmQ8+DtHRGRcQkNDTSIAjYiIgLk53/4TUf3G/wtKyM/PD35+fhq/v379ekybNg3Tp08HAGzcuBEnTpxAWFgYVq5cqfPxVq5ciSVLllRa/+jRIxQUFOi8PzkqKChAjx49UFBQgPT0dKnLMQhTfk4rV65Efn4+8vPzddp+//79OHr0KNavX4+JEyfq/HPJz8/HokWLYGZmhiNHjsDFxUXnfdy+fRuff/45Ro0ahSVLliA/P9+kXysLCwsUFxdLXY5BWFhYmNzrRMYjJydH6hKIiEgHnp6eOm8jxwC0d+/euHLlis77ISIyJQxBZaqoqAjR0dH49NNPVdb7+vriwoULNdrnvHnzMHv2bHE5Ozsbbdu2hZ2dHZo2bapXvXKRkpKC6OhoWFlZwd7eXupyDMKUn5ONjY3Oz6nsDNAlS5bggw8+0PnYOTk5eOutt3Dz5k2Eh4ejV69eOu8jKioKo0ePxiuvvIJNmzaJja0pv1ZFRUUmc/ZA2f9fTel1IuNhZWUldQlERFSL5BqAEhERQ1DZysjIQElJCRwcHFTWOzg44OHDh+Ly0KFDceXKFeTm5sLJyQmHDx/WGOpYWlrC0tKy0nqlUilOdzV2CoUCpaWlUCgUfE4yVtPnZIiGcPjw4XpfA9TX1xeenp748ccfVRpbU36tyh6bClN7nch48HeOiMh0MQAlIpI3hqAyVzF0EARBZd2JEyfquiQiScihITREY0tEREREpocBKBGR/PF0BJmytbWFmZmZylmfAJCenl7p7FAiUyeHhpABKBERERGpwwCUiMg4MASVqbIbd0RERKisj4iIQL9+/SSqiqjuyaEhZABKREREROowACUiMh6cDi+hZ8+eIT4+XlxOSkrCtWvX0KJFCzg7O2P27Nl477330LNnT/Tt2xfbtm1DcnIyAgICJKyaqO7IoSFkAEpERERE6jAAJSIyLgxBJXT58mUMHDhQXC67c7u/vz927dqFiRMnIjMzE0uXLkVqaio8PT1x/PhxuLi4SFUyUZ2RQ0PIAJSIiIiI1GEASkRkfBiCSsjHxweCIFQ5JigoCEFBQXVUEZE8yKEhZABKREREROowACUiMk4MQeuhkJAQhISEoKSkROpSiCqRQ0PIAJSMUXJyMjIyMqQuw6BsbW3h7OwsdRlEREQiBqBENcd+laTGELQeCg4ORnBwMLKzs9GsWTOpyyESyaEhZABKxig5ORkvv/wy8vPzpS7FoBo2bIhbt26xsSQiIllgAEpUc+xXSQ4YghKRLMihIWQASsYqIyMD+fn5GDt2LGxtbaUuxyAyMjJw6NAhZGRksKkkIiLJMQAl0g/7VZIDhqBEJDk5NISGaGy3b9+u8zZEhmRrawtHR0epyyAiIjIpphKAxsTE6LwNkaGxXyUpKaUugIjqNzk0hIZqbMPCwnTejoiIiIjkKyYmxiQC0N9++4033CWieo8hKBFJZvv27bJoCA3V2AYGBuq8LRERERHJV1BQkEkEoEOGDIG7u7vO2xIRmRKGoEQkmbCwMFk0hIZqbKdPn67z9kREREQkX+7u7iYRgHp6emLz5s06b09EZEoYghKRZAIDA2XREErV2BIRERGRvG3evNkkAtDw8HA0atRI530QEZkShqBEJJmanDnJAJSIiIiI6kpNgkM5BqA16XeJiEwNQ9B6KCQkBJ06dUKvXr2kLoVIJ3JpCBmAEhEREZE6DECJiOSLIWg9FBwcjNjYWERFRUldCpHW5NIQMgAlIiIiInUYgBIRyRtDUCKSPbk0hAxAiYiIiEgdBqBERPLHEJSIZE0uDSEDUCIiIiJShwEoEZFxYAhKRLIll4aQASgRERERqcMAlIjIeDAEJSJZkktDyACUiIiIiNRhAEpEZFwYghKR7MilIWQASkT1TWhoKNzc3GBlZYUePXrg7NmzVY7/5Zdf0KNHD1hZWaFdu3bYsmVLHVVKRCQtBqBERMaHISgRyYpcGkIGoERU3+zfvx+zZs3C/PnzcfXqVQwYMAB+fn5ITk5WOz4pKQnDhw/HgAEDcPXqVXz22WeYOXMmvv322zqunIiobjEAJSIyTuZSF0DSEQQBAJCdnS1xJYbz7Nkz8b+m8rzq03PKycnB2LFjERcXh++++w4vv/yyzs/58uXLGDNmDDw8PHDgwAEIgqDzPlavXo0VK1Zg/vz5mDlzptbbm/JrlZ+fj9zcXImrMYz8/HwApvk6FRUVoaCgQOJqDKOoqAiAab1OwP/9m1v2b7CcrF+/HtOmTcP06dMBABs3bsSJEycQFhaGlStXVhq/ZcsWODs7Y+PGjQAADw8PXL58GWvXrsW4cePUHqOwsBCFhYXi8tOnTwGYVi+iDzn/fkiF/apxqE/PqaZ9Yhkp+11TfJ0A9qvGgv2qcTD1XkQhmOozo2o9ePAAbdu2lboMIiKieuf+/ftwcnKSugxRUVERrK2tcfDgQbz55pvi+g8//BDXrl3DL7/8UmkbLy8vdOvWDV9++aW47vDhw5gwYQLy8vLQoEGDStssXrwYS5YsqZ0nYUISEhLQrl07qcuQBfarREREdU9uvaqh8EzQeszR0RH3799HkyZNoFAopC6HiIjI5AmCgJycHDg6OkpdioqMjAyUlJTAwcFBZb2DgwMePnyodpuHDx+qHV9cXIyMjAy0bt260jbz5s3D7NmzxeWsrCy4uLggOTkZzZo1M8AzMW5Pnz6Fs7MzWrRoIXUpssF+lYiIqO7ItVc1FIag9ZhSqTTJZJ+IiEjO5Bz2VQyZBEGoMnhSN17d+jKWlpawtLSstL5Zs2Zo2rSpruWaLKWSl+0vw36ViIiobsm5V9UXOywiIiKies7W1hZmZmaVzvpMT0+vdLZnmVatWqkdb25ujpYtW9ZarURERERENcEQlIiIiKies7CwQI8ePRAREaGyPiIiAv369VO7Td++fSuN/+mnn9CzZ0+11wMlIiIiIpISQ1AiIiIiwuzZs7F9+3bs2LEDcXFx+Oijj5CcnIyAgAAAL67nOWnSJHF8QEAA7t27h9mzZyMuLg47duzAV199hblz52p9TEtLSyxatEjtFPn6iD8PIiIiotrDu8MTEREREQAgNDQUq1evRmpqKjw9PbFhwwZ4eXkBACZPnoy7d+8iMjJSHP/LL7/go48+ws2bN+Ho6IhPPvlEDE2JiIiIiOSEIShRPTR58mTs3r0bAODt7a3yhlaO7t69Czc3N3H59OnT8PHxUTvWx8cHv/zyCwDA398fu3btqoMKqbaUv7nKzp07MXnyZOmKISIiIiKD06XXJyLSB6fDE8nArl27oFAoNH6ZmZnB2toa9vb28PT0xMiRIzF37lx88803yMzMlLp8re3atQuLFy/G4sWL8d1330laS2RkZJU/87KvBg0aoGXLlvD09MS7776LPXv24NmzZ1ofZ/LkyVodp6qvMWPGaNx/dduam5ujefPmcHd3x5gxY7Bq1Srcv39f7b4WL16sd62avhheEhERkVSq67XLviwtLWFnZ4du3bphypQpOHToEAoLC7U6ho+Pj9790qxZs9Tu++7du1r3rB07dsSECROwadMmZGRkqN2fIfpTTV+LFy+u4atERFT7GIISGYHS0lLk5+fj0aNHuHnzJo4dO4Z169Zh/PjxaNWqFfz8/BAeHi51mdXatWsXlixZgiVLlkgegmqruLgYjx8/xs2bN7F37174+/vD1dUVO3bskLo0rZSUlCArKwuJiYk4cuQIPv30U7i6uiIwMBA5OTlSl0dEREQkG0VFRcjIyMC1a9ewa9cujBs3Dh06dMD3338vdWnVKutZb9++jYMHD2LmzJlo06YNFi5ciKKiIqnLIyKSBXOpCyCiyuzt7dGkSROVdXl5ecjKykJ+fr7K+uLiYoSHhyM8PBxvvPEGduzYAWdn57os1yQ0b94cLVq0qLS+oKAAGRkZKmcBZGZmYtq0abh79y6WLl2q03FcXFxgbq7b/3pbt26t1TgrKyu0adNGZV1ZCJqVlSWuKy0txZYtW3D16lWcPHkSjRo1AgC0aNEC7u7u1R7n3r17KC4uBgCYm5vDxcWl2m0cHBy0eg5EREREtU1drw286LczMjLw/PlzcV1ycjJGjx6Nbdu2Yfr06VofQ5ueqiI7OzutxjVp0gT29vYq64qLi5GZmakyY6moqAjLli3DjRs38O2338LMzAzAi75Mm/oSEhLEx+r6THXU9dNERLIhEJHkdu7cKQAQv3bu3KlxbG5urnDmzBlhzZo1QufOnVW2AyC0bNlSiImJqbvideDt7S3W6e/vL+kxTp8+rfJzW7RokcaxxcXFQnR0tDBlyhSVbRQKhXDmzJkq6/H391fZJikpqWZPTIPy+/b29tY47t69e8KyZcsEa2trlW1mzJih8zFdXFzE7V1cXGpevBa0/bsgIiIi0kSXXruoqEg4e/as8Je//EVlGysrK+HOnTsatyvfgxr6bXZSUpLKvqvqcW/duiXMnj1bMDc3V9lm7dq1Oh9X2z5TXxWf3+nTp2vtWERUv3E6PJGRsba2xoABAzB37lzcuHEDJ06cQNu2bcXvZ2ZmYvjw4UhNTZWwStNiZmaG7t27Y8eOHVi0aJG4XhAEbN68WcLKtOfs7IwFCxbg559/RoMGDcT1W7duRXp6uoSVEVF9FRoaCjc3N1hZWaFHjx44e/as1CVJ5syZMxg1ahQcHR2hUCiM5pIxRKaoQYMG6N+/P44cOaJyTfOCggL8+9//lq4wLXXs2BHr1q3Dvn37VNavXLlSnMlDRFRfcTo8kZHz9fXFtWvXMGzYMERFRQF4MW1n2rRpOH78uMGOU1RUhGvXriEmJgaPHz9GQUEBGjZsCFtbW7i5uaFr165o2rSpwY4nV/PmzcP69evF62meP39e4op007dvX7z33nviNU2fP3+OiIgI/PWvf5W4Mt3Fx8cjOjoaDx48gJmZGZydnTFo0CDY2NjUaH+PHj3CjRs3kJCQgCdPnkAQBLRo0QIuLi7o16+f2mlz2igtLcWNGzdw48YNPHr0CPn5+bCyshL33aVLF9ja2uq8X0EQcOXKFcTGxiI9PR2CIMDBwQHdu3fHK6+8UqNaierK/v37MWvWLISGhuL111/H1q1b4efnh9jY2Hp5SZfc3Fx06dIFU6ZMwbhx46Quh4j+v+XLl2P37t0QBAGAcfV948aNw6BBg3Dq1CkAL06U+PXXX/H6669LXJnufv/9d9y4cQMpKSlo2LAh3NzcMGjQIFhbW9dofykpKfj999+RlJSEp0+fQqlUokWLFnjppZfw2muvwcrKqkb7ra33S8XFxfj1118RHx+PtLQ0mJubo1WrVujbty/c3NxqVCtRvSXpeahEJAiCblN0NLl//75gZ2ensp+LFy+qHVt+inZ1U1uys7OFjz/+WGjZsmWlqfflv5RKpdC9e3dh27ZtKttXnHauzVfFqem6TJGpjenwFfXu3VvcrkGDBlWOlct0+PL27t2rst1nn32m0zGlng5/5coVYcCAAWp/dywtLYWpU6cKjx8/1mr/0dHRwv/8z/8InTp1qvJ30szMTHjzzTeFa9euaV17YWGhsHLlSqFNmzbV/s57eHgIK1as0Gq/2dnZwvz58wUHBweN+2vfvr3w9ddfa10rUV3r3bu3EBAQoLLu5ZdfFj799FOJKpIPAMLhw4elLoPIpOjTa9vb26v8+6qJXKbDl7dy5UqV7Sr26dWpSZ9ZE5p6/YiICKFbt25qe53GjRsLc+fOFfLy8rQ6RmRkpBAUFCS0a9euyp7M0tJSmDJlipCQkKB1/fq+X9IkLS1NCAoKEmxsbDTus1u3bsKJEye0rpWovuN0eCIT4eTkhE8++URl3erVq/Xa54MHD9C9e3esXr0amZmZVY4tLS3FlStXsHv3br2OaQxKSkrEx2U3FTImLVu2VFnOyMiQqBLdHTx4EP369dM4bbawsBA7duxA586dER8fX+3+xo4dizVr1iA2NrbKcSUlJTh8+DB69+6NnTt3Vrvfp0+fwsvLC/PmzUNKSkq14+Pi4hAaGlrtuEuXLqF9+/ZYsWIF0tLSNI67c+cO3n33XUyYMEHl5g5EclBUVITo6Gj4+vqqrPf19cWFCxckqoqISD1j7vuMuef78ssvMXToUFy9elXt9589e4a1a9eid+/eePToUbX78/HxQWhoKBITE6scV1hYiJ07d6Jbt2748ccfq91vbb1f+v777/HSSy8hNDRU5QanFV29ehVDhw7F7Nmzq90nEXE6PJFJef/997Fo0SLk5uYCAE6ePImSkhLxTpC6EAQBEyZMUAmSXnrpJYwYMQLt27dH48aNkZeXh4cPH+LGjRuIjIxU+w90w4YNxbtPpqSkoKCgAID6u1qWkfNdJXNycnDz5k1xuUuXLhJWUzMVG+Dy1wiVs9jYWISEhKCgoACNGzfGW2+9he7du8PCwgJxcXHYv38/Hj58CODF79obb7yBy5cva3WnVYVCga5du6JPnz5o3749mjdvjoKCAiQlJSE8PBy///47gBfhzbRp0+Ds7Iw33nhD4/4CAgLw66+/istt2rTBqFGj4OHhgWbNmqGgoACPHj1CTEwMIiMjqww0y5w+fRojR45EXl6euK5jx44YOXIk3N3dYW5ujj/++AMHDhzA/fv3AbwIjRUKBfbv31/t/onqSkZGBkpKSuDg4KCy3sHBQfwbJiKSgzt37qgEW8bW9xlrz3fq1CmsWLECpaWlaNmyJSZOnAhPT0+Ulpbi+vXrOHjwoPi+IyYmBkOHDsWFCxe0msZuZmaG3r17o3fv3nB1dUWzZs2Ql5eH27dv44cffhBD0uzsbIwbNw5RUVEaLzNkqPdLFX399deYNGmSSgDfvXt3DBs2DC4uLigpKUFMTAwOHDggvsYbNmyAubm53ifBEJk8qU9FJSLDTIcvM3jwYJV9/fbbb5XGaDMdvuJ08aVLlwolJSUaj/v8+XPhhx9+EObNm6dxTE3vDi+n6fD/+Mc/VLb76quvqhwvx+nwkydPVtlu3bp1Oh1TqunwSqVSACD06tVLuHfvXqWx2dnZwsSJE1W2+dvf/lbl/rt27SosXLhQuHv3bpXjDhw4IDRp0kTcr5ubm8a/h4q/r3//+9+FwsJCjfsuKSkRIiMjhcDAQI1j0tLSVKa/W1lZCV999ZVQWlpaaWxeXl6l39M9e/ZU+fyI6lJKSooAQLhw4YLK+uXLlwsdO3aUqCr5AKfDExlcTXrt58+fCyNGjFDZ7uTJkxrHy3E6vI+Pj8p23377rU7HrUmfWRMVn19Zz+fn5ydkZmZWGp+WllbpuS1YsKDKY7Ru3VpYt26d8PDhQ41jSkpKhJCQEKFBgwbifr28vDSOr433S7GxsYK1tbW4zxYtWghHjx5VO/bJkyfC6NGjxbEKhUKIjIzUuG8i4nR4IpPTr18/leUrV67UaD9lF1EHgK5du+Lzzz+HUqn5fxnm5uYYMWIEvvjiixodT66Kiopw//59fPPNNxg4cCC2bt0qfm/o0KEqdw01BhcvXsR///tflXWDBw+WqBrdlJaWwsnJCcePH1d745QmTZrgP//5D7y9vcV1//nPf3Djxg2N+7x48SKWLFkCFxeXKo89fvx4lbusJiUl4YcfflA7tvzfjp2dHTZv3gwLCwuN+1YqlfD29q5yOvynn34qni2qVCpx+PBhTJ06FQqFotLYhg0bYsuWLSo3V/n8889RWlqq+QkS1SFbW1uYmZlVOuszPT290tmhRER1qaCgAAkJCdizZw969+6NY8eOid97//33MWjQIAmr080333yDyMhIcblBgwbw8vKSriAdlJaWolu3bjh06JDaGWL29vY4evQoXn75ZXHd6tWrq5wWn5iYiNmzZ1f574xSqURQUBA2btworjtz5ozGXrI23i8FBweLs36sra1x6tQpjBo1Su1YGxsbfPPNN+jTpw+AF2emLliwQOO+iQhgCEpkYlxdXVWWa3rtn/JvTjt06KBPSUZhyZIlUCgUlb4sLS3h7OyM8ePHi42kjY0N5s+fjyNHjlTZ6Kjj5uam9jhVfd29e1fv53f//n2sWLECgwcPVrlGpK+vL1599VW9919XvvjiiyrvpG5ubo7NmzerhIP//ve/NY7X5e6fw4cPV3nzoOk6UeX/dtzc3PSeevbw4UOV4Hr69OkYNmxYtdv961//Eo997949HD9+XK86iAzFwsICPXr0QEREhMr6iIiISh/kERHVhilTpqjtuRo2bIiXXnoJ/v7+4rUoW7VqhXXr1mHLli06HUPXfk/dB5s1cfv2bcydOxfvvPNOpedcVQ8lN19++WWVfVqTJk2wbt06cbmoqAh79uzROF6Xni8gIEDlruva9HyGeL909epVnD59WlxesGBBtZdgMDc3x6ZNm8Tlc+fOISYmRu9aiEwVrwlKZGKaN2+usvz48eMa7cfa2lp8fPnyZTx//txoriNUm9q0aYOPP/4YU6dOhaWlpdTlqPj111/x0ksvqawrLS1FVlYWnjx5Umm8k5MTvvrqq7oqT282NjaYOHFiteM8PT3Rr18/nD9/HgBw9OhRleZQH4MHD8aZM2cAAFFRUWrHlP/biYuLQ1ZWFmxsbGp8zG+++QZFRUXi8kcffaTVdo6Ojhg8eLDYuEdERGDkyJE1roPIkGbPno333nsPPXv2RN++fbFt2zYkJycjICBA6tIk8ezZM5VryiUlJeHatWto0aKF2jPfiahudOzYEZ9++ineffddnT/4rk2HDh3CuXPnVNaVlJQgMzMTOTk5lcZ36dIFa9asqavy9Obh4YEBAwZUO87Pzw9t27YVr4V+9OhRzJkzR+/jK5VKDBw4EElJSQC06/kM8X6p/IfeFhYWCA4O1mq7Xr16wcPDA3FxcQBe9Hyenp41roPIlDEEJTIxjRs3VlnOzs6u0X66d+8uPk5MTMTbb7+NL7/8Ek5OTnrVJ1fNmzdXO92mtLQU2dnZ4kXxU1JS8OGHH2LJkiUICQnB22+/rdNxXFxcYG6u2/96tW2myqZwaWPMmDEIDQ1F69atdapFSj4+PlVOKy9v2LBhYgianJyMtLQ0g0yzLf/z0nTX9/J/Ozk5ORg9ejS2bduGjh071uiYZ8+eFR+3a9dOZepXdXr37i2GoOVv1EQktYkTJyIzMxNLly5FamoqPD09cfz48WovTWGqLl++jIEDB4rLZXf59ff3x65duySqish02dvbo0mTJpXWl5SUICsrS7x5zR9//IEpU6Zg4cKF2LlzZ5U3Rayo7MagtSEnJ0dt2FmRUqnE5MmTsWHDBjRt2rTW6jG0oUOHajVOoVDA19dX/FA/OjoapaWlBgmsde35DPF+qXzP179/f51es969e4shKHs+Is0YghKZmIoNUbNmzWq0n7Fjx2Lu3LnitXUOHTqEI0eOwNvbG76+vvDy8kKPHj20DqXkbubMmVi8eLHG72dmZuLYsWNYtmwZ4uPj8fjxY7zzzjt48uQJAgMDtT5OZGRkpUsW1LXFixdj4cKFBpt2VVc6d+5c47F//PFHlSFoamoqDhw4IE4hSk9PR05OjsqlAyrSdHfP/v3745VXXsHNmzcBvLiWlIeHB/r06YNhw4bBy8sLffr0UTl7oCrXr18XH2u6O6km5Z/zgwcPdNqWqLYFBQUhKChI6jJkwcfHB4IgSF0GUb2xatWqKq/r/ueff+Lw4cNYtmwZ0tLScP/+fQwbNgyHDh3SeH3Gisqf3S0Fc3NzhIaG4v3335e0jpqoac+Xm5uLBw8eVHkGfWJiIvbv349Lly4hNjZWPHu2uLhY4zaaej5Dv19iz0dU+xiCEpmYiv9Iqzu7URuNGzfGvn37MHr0aDx79gzAi0/HT506JV4E3NraGv3798ebb76Jt99+W68pv3LXsmVLTJo0CWPHjoW3t7d4w6lZs2bBx8cHHh4eElcIeHt7q1wAXxAEpKenIykpCTt37sTu3btRWFiIxYsX49atW/jf//1fnc9K1VVKSorKjYo06dOnT6UbNlVkb2+v9XHt7OxUltVdDgAA8vLysGDBAmzatKnK5ledgoICteuVSiX27t2LwYMHIz09HcCL1+LSpUu4dOkSgBdn97722msYPXo0/vrXv6JVq1Yaj1N2FjIAfP/99zUOrzX9DIiIiEiVo6MjgoODMXbsWPTt2xf37t1DcXExJk+ejFu3blXqM+paxbPES0tLkZqaijt37mDLli04ePAgiouL8fe//x23b9+uk6nwv/76K/76179WO27cuHFYtWpVlWP07fnUhaCZmZmYM2cO9uzZo/OHTpp6PkO+X8rNzUVhYaG4vGnTphpfzok9H5Fm8rmwCREZRGJiosqyPhdAHzRoEKKjozFu3DiYmZlV+n5eXh5++uknBAYGwsXFBWvWrDH5M1kaN26MzZs3i8tFRUWyvcaSQqGAg4MDXnvtNWzduhU///yzeFH4ffv2YdasWbVew/Pnz5GQkFDtl6ZpRuU1bNhQ6+M2atRIZbmsMS0vPz8ffn5+2LBhQ6UAVKlUwtbWFk5OTnB3dxe/tG3KO3fujGvXrmHatGlqL8T//PlznD17FnPnzoWbmxs++eQTlet+lqfp7ANdld1plIiIiLTTunVrrFy5Ulx+/PgxwsLCJKxIPaVSiTZt2sDHxwf79u3Dvn37xA9N165di7Vr19Z6Dfn5+Vr1fGlpadXuy9A936NHj+Dl5YXdu3dXeq9iZmYGe3t7tG3bVqXnK3+fhare3xjq/ZKh+r2yYxKRejwTlMjEXLx4UWW5Z8+eeu2vQ4cO+Oabb/Dw4UMcP34ckZGROH/+fKWwNTs7Gx9//DFu3rxp8tcv69u3LxwcHMQm7tixYxJXpJ3+/ftj/fr14vTTkJAQDBs2zGhulpOfn6/12NzcXJXlitfKBYDly5eLNzkCXkw7+uCDD+Dj44N27dqpvRbrzp07MXXqVK1qaN26NbZv3441a9YgPDwcp0+fxrlz58TrNZUpKCjA6tWrceXKFfz444+Vzs61trYWr+2r6dq1REREVDtGjRoFMzMzlJSUAHjR9y1cuFDiqqo2fvx4XL58GatXrwYAfPbZZ3jjjTfQrVs3iSvTjqF7vlmzZiE2NlZc7tu3LwIDA9G/f384OzurDS8XLVqEpUuXalWDId4vVbxMkp2dXY2v42qq93AgMgSGoEQm5OnTp+J0W+DF3bS7du1qkH23atUKU6dOFQOg+/fv49ixY9i9e7fKMXfv3o3x48djxIgRBjmuXLm4uIghaHp6ut53AK8rAQEB2LFjBy5fvgzgRVPo6+tba9d2dXV1NdjZwWVTy7VRdm2mMuU/zQdenIlZ/ozeQYMG4fjx47C0tKxyvzX5lL558+Z455138M477wB48TzCw8Px3//+Fz/99JM47ueff8bWrVsr3QnU1tZWDEHHjx+PrVu36lwDERER1Uzjxo3RsmVLsQ/5448/JK5IO4sXL8bXX3+NBw8e4Pnz5/jwww9VPvw1NENe29iQPd/Dhw+xd+9ecflvf/sbdu/eXe3Nk2rS8+nzfsnGxkYlbP/oo48wb948nWsgoqpxOjyRCdm2bZvKp6GDBw82yN0R1Wnbti0CAgJw8eJFfPnllyrf+89//lMrx5STik2eLp9YS0mhUGD58uXickJCAkJDQyWsSHu///671mNjYmJUlivemT0qKkoMFgFgxYoV1QagQOXLTdSEvb09Jk2ahBMnTuDw4cMqf6Pq/nbK3w2+7GZLREREVHfK933G0vM1bNgQCxYsEJfPnj2L7777TrqCdFDTnq9Ro0Zo06aNyvdPnTolvn4KhQKrVq3S6v2RIXo+Xd4vKRQKlX6VPR9R7WAISmQiHjx4IE55KfPxxx/XybFnzpyJLl26iMvlp5uUV356cWlpaa3XVZvu3bunsqzPtVfr2tChQ1Uuk/DFF19UmkokR5GRkRqvm1lReHi4+Lht27aV7gxf8Rqk5X9/q3Ly5EmtxmlrzJgxKneZVfe3M3DgQPHxpUuXkJGRYdAaiIiISLOcnByVmxRKfVMkXUyZMkUlFPz888+N4vr95WfKVEUQBJWx3bt3rzS1vXzPZ2dnB0dHx2r3W1hYiHPnzmlZrXa0eb9UvucLDw/X+aadRFQ9hqBEJuDx48cYO3asSjgycuRI9OrVq85qKP/J5fPnz9WOKX+NnqdPn9Z6TbXl3LlzKtN0OnXqpPb6kXJWfnrNo0ePVKaGy1VWVhYOHjxY7bjY2FicP39eXB49enSlMRXfAGi662d5P/30U6XreRpCdX87b731lnid0JKSEtneiIuIiMgUHTlyROXDe20/OJUDCwsLzJ49W1yOiYnBgQMHJKxIOxV7OU3Cw8ORnJwsLlfX85W/+3pVdu/ebdAbFZWprud7++23xceZmZn497//bfAaiOo7hqBERi4iIgJdu3ZFVFSUuM7V1RXbt2/Xa793797VeqwgCCrTVlxdXdWOK7++4nRlY5GdnY0PPvhAZd24ceMkqqbm3nzzTXh4eIjLa9asQU5OjoQVaeezzz7D48ePNX6/pKQEH3zwgUrDO3369ErjnJ2dVZZ/+OGHKo/75MkTBAQEaFVjxbOEq3P9+nXxsbq/HVdXV/F6ogCwfv16rc+QKCMIgtZn0RIREdELKSkp+Oyzz1TWGVvf949//AMtW7YUlxcvXmwUM7I+/PDDKkPL3NxczJ07V1y2sLDApEmTKo0r3/M9ffoUZ8+erfK4SUlJ+OSTT7Sq0dDvl/r3748BAwaIy5988olKn6iN4uJi8bqiRFQZQ1AiI5OXl4dz585h7dq1ePXVV+Hr64v79++L37ezs8Px48crTf/V1ZQpU+Dl5YX9+/cjLy9P47ji4mLMnTtX5Qy5MWPGqB372muviY8TExOxYcMGo5nmkZmZid27d6Nbt264du2auN7BwQFz5syRrrAaUigU+PTTT8XlzMzMStcqkhulUonk5GQMHz4cDx48qPT9Z8+e4b333sOpU6fEdX/729/UnrHRs2dPlbusz5kzR+V1Le/mzZvw8vJCUlKSVteQWrRoEbp27YodO3ZUeRaBIAjYsGEDTpw4Ia7T9LezevVqtG7dGsCLv7lRo0Zh3bp11Z7Bmpqaik2bNuHll1/GlStXqq2diIiIgD///BObN29G9+7dVfpsT09PtUGbnDVq1AgzZ84Ul2/duoWvv/5awoqqp1QqER0djbfeegtPnjyp9P1Hjx5h9OjRKlPKP/74Y7WXKhg0aJA4owYApk6dqjG8PH/+PLy8vJCVlaVVz1cb75fCwsLE2XM5OTnw8vLCrl27qg02k5KSsHLlSri6ula6WRQR/R+FYAwXBSEycbt27cKUKVPEZXt7ezRp0kRlTH5+PrKysqr8B3bIkCH46quv0LZt2yqPN3nyZOzevRsA4O3tjcjIyEpjfHx88MsvvwB40Tz17dsXPXv2hKOjI5o2bYrc3FzcunULR48eVTnz7dVXX8Xly5fVTg/Pz8+Hs7OzyrR9a2truLi4qNydPCAgQOWsu7t378LNzU1cPn36NHx8fNQ+t/J1+/v7Y9euXWrHRUZGqlx3p3nz5iqhWJnS0lJkZ2erXAuqTLNmzRAREVHlZQfK/6yBF3eVL9+IaSs+Pl7teoVCIT7W9FpqUlxcjJdeekl8/Zo3b46kpCQ0a9asyu1cXV3FbVxcXHT6FFxX5Z/f3LlzERoairy8PDRp0gTjx49H9+7d0aBBA8TFxWH//v1ITU0Vxzs7O+Py5csar931z3/+U+WyAA0aNMCYMWPQv39/NGnSBI8ePcKZM2cQHh6OkpISNG3aFIGBgVi1apW4jbp/Qsu/5hYWFujTpw969eoFZ2dn2NjYoKCgAPHx8Th27JhKM+zo6IibN2/CxsZGbb0XL17EsGHDVG7oZGtri6FDh6Jr165o0aIFSkpKkJWVhdu3b+PKlSu4evWqWOPFixdVPoggIiKqL7TptQGI/46q+xDTyckJv/zyC9q1a6f2GOV7UABwd3fXuU4nJye1vVzFXriqHledJ0+ewMXFRZz10759e8TFxVW6fmZF+vSZuqj4/BYsWIAvvvgCpaWlsLW1xcSJE+Hp6QlBEHD9+nXs379f5TXq1q0bLly4ACsrK7X7DwgIwNatW8Vla2trTJgwAb169YKVlRVSU1Px888/i8/PyckJo0aNQlhYGADN/W5tvF8CgO+++w4TJ05UmcXj5OSEoUOHwtPTEzY2NigsLMTjx49x69YtXL58WSUQTk1NRatWrTT8tInqOYGIJLdz504BQI2+zM3NBT8/P+HEiRNaH8/f31/c3tvbW+0Yb29vnWvp0qWL8Oeff1Z57B9//FFo3LhxlftZtGiRyjZJSUkq3z99+rTG/Zev29/fX+O406dP1/hnDkAYMmSIEB8fX+VzFQTVn7U+X5qUH6PptazK5s2bq/zZq+Pi4iKOd3Fx0fmYuihf286dO4UDBw4IVlZW1f682rRpI9y+fbvKfRcXFwujR4/W6uffrFkzITw8vNLfqjo1ec2dnZ2F2NjYan8esbGxQocOHWr0O/Tbb7/V6DUgIiIydvr02gqFQpg4caLw8OHDKo9Rk9654pemvqpiL1xVj6vJ3LlzK/VV1dG3z9SWul5/48aNglKprPZn9sorrwjp6elV7j83N1fo06ePVq+Bo6OjEB0dLSxatKja16W23i8JgiCcO3dOaNWqVY1+j9LS0mryMhDVC5wOT2QEFAoFLC0tYWtri06dOsHPzw9z5szBwYMHkZaWhuPHj8PX19egx1y+fDmCg4PRoUOHase2a9cOa9asQVRUlDhlV5Nhw4bh5s2bWLBgAV5//XXY2dmpnAUqNwqFAo0bN4aTkxOGDBmC+fPn48aNG/jpp59q9Am/3EybNk3l0gkbN25UO+1ILsaPH48LFy6oXC+pPAsLC0yZMgU3btxA+/btq9yXmZkZDh06hJUrV6o9C7hsf2PHjsX169cxdOhQrWr86KOP8D//8z/o3LlztVOpWrdujQULFuDmzZsq12jVxMPDAzExMdiyZQs6depU7fhOnTphzpw5uHr1ap3eKI2IiMgYKZVKNG3aFK6urhgxYgSWL1+O+Ph47Nu3T+9LTUltzpw5sLS0FJeXLVsm68tSffjhhzhx4gS6du2q9vuNGjXCnDlzEBUVpXHWTxlra2tERkZi7ty5sLa21ri/sh6ye/fuWtVYW++XAOD1119HfHw8/vnPf6qcJauOUqlEjx49sHDhQty5cwf29vZa1U9UH3E6PBFVKyMjA7///jsSExPx+PFjFBYWolGjRmjVqhW6deuGl19+WeoSqR6Kj4/H5cuXkZKSAqVSibZt2+KNN95A8+bNdd5Xfn4+zp8/j7i4OGRnZ6Nly5ZwdHSEl5eXxunp2sjOzsb169eRmJiIR48eIT8/H40aNYKdnR1effVVeHp6VjsVrSopKSm4dOkS0tLS8OTJE1hYWKB58+Zwd3eHp6dntW8KiIiIiOTu999/x/Xr1/Hnn3/CysoKrq6uGDx4sMZAsyrZ2dk4e/Ys7ty5g7y8PNjZ2cHJyQne3t412l+Z2n6/FB8fj+joaDx69AhPnz6FlZUVWrRogfbt24tT5ImoegxBiYiIiIiIiIiIyKRxOjwRERERERERERGZNIagREREREREREREZNIYghIREREREREREZFJYwhKREREREREREREJo0hKBEREREREREREZk0hqBERERERERERERk0hiCEhERERERERERkUljCEpEREREREREREQmjSEoERERERERERERmTSGoERERERERERERGTSGIISERERERERERGRSWMISkRERERERERERCaNISgRERERERERERGZNIagREREREREREREZNIYghIREREREREREZFJ+3/6ybS8JULyggAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1500x500 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# peak memory\n",
    "# ['full', 'adapter', 'bitfit', 'inference']\n",
    "# {\"BERT-large\", \"BERT-base\", \"DistilBERT-base\", \"ALBERT-base\"}\n",
    "memory = {\"1\": np.array([721.0081364746094, 51.288995052734414, 17.839650453124996, 8.84934100644531]),  \n",
    "           '2':np.array([1023.4385053710938, 45.58524559570315, 28.052458828125, 15.795394888671876])}\n",
    "fig_output_path = \"./\"\n",
    "\n",
    "def plot_memory(model):\n",
    "    \"\"\"\n",
    "        todo\n",
    "    \"\"\"\n",
    "    label_font_conf = {\n",
    "        # \"weight\": \"bold\",\n",
    "        \"size\": \"27\"\n",
    "    }\n",
    "    bar_confs = {\n",
    "        \"color\": [\"white\", \"white\", \"silver\",\"grey\"],\n",
    "        \"linewidth\": 1,\n",
    "        \"hatch\": [\"\", \"//\", \"\", \"\"],\n",
    "        \"edgecolor\": \"black\",\n",
    "    }\n",
    "\n",
    "\n",
    "    figure_mosaic = \"\"\"\n",
    "    AAAA,BBBB\n",
    "    \"\"\"\n",
    "    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(15, 5), dpi=100)\n",
    "    bar_width = 0.01\n",
    "\n",
    "    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]\n",
    "\n",
    "    xlabels = [\"1\",'2']\n",
    "    xlabels_fig = [\"DistilBERT-base\", \"BERT-base\"]\n",
    "    ax = [axes[\"A\"],axes['B']]\n",
    "    \n",
    "    for i in range(2):\n",
    "        # ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "        ax[i].set_xticks([])\n",
    "        fps = memory[xlabels[i]]\n",
    "        print(fps)\n",
    "        ax[i].bar(x, fps, width=bar_width, **bar_confs)\n",
    "        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "        if i == 0:\n",
    "            ax[i].set_ylabel('Elapsed Training \\ntime (hrs)',**label_font_conf)\n",
    "        ax[i].set_yscale('log')\n",
    "        plt.yticks(fontsize=40)\n",
    "        ax[i].grid(axis=\"y\", alpha=0.3)\n",
    "        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)\n",
    "    \n",
    "    bars = ax[0].containers[0].get_children()\n",
    "\n",
    "    labels = ['Full-FT', 'Ours (w/o VPP&DPS)', 'Ours (w/o VPP)', 'Ours']\n",
    "    ax[0].legend(bars, labels, ncol=4, loc=\"lower left\", bbox_to_anchor=(-0.2, 1),frameon=False,fontsize=25,columnspacing = 1,labelspacing=1.5,handletextpad=0.5)\n",
    "\n",
    "    plt.subplots_adjust(wspace=1)\n",
    "    \n",
    "    # plt.savefig('../../figs/eval_ablation_new-cdq.pdf', bbox_inches=\"tight\")\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    plot_memory(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2.0159298234898735, 1.775989712561326]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[m[2]/m[3] for m in memory.values()]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "forward-fl",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/draw-ablation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(15,5))\n",
    "\n",
    "# \"full\", \"full + peft\", \"fwdfl\", \"fwdfl + sampling\", \"fwdfl + sampling + adaptive\"\n",
    "# data = [721.0081364746094, 84.67270102539067, 51.288995052734414, 17.839650453124996, 8.84934100644531]\n",
    "# xlabels = [\"full\", \"+peft\", \"fwdfl\", \"+sampling\", \"+sampling+adaptive\"]\n",
    "data = [721.0081364746094, 51.288995052734414, 17.839650453124996, 8.84934100644531]\n",
    "xlabels = [\"full\", \"Ours\\nw/o adaptive\\nw/o sampling\", \"Ours\\nw/o adaptive\", \"Ours\"]\n",
    "# bar plot\n",
    "# plt.figure(figsize=(10, 3), dpi=100)\n",
    "plt.subplot(1,2,1)   #221亦可\n",
    "plt.bar(xlabels, data, color=\"white\", edgecolor=\"black\", hatch=\"//\", linewidth=1)\n",
    "plt.grid(axis=\"y\", alpha=0.3)\n",
    "plt.ylabel(\"Time To Target Accuracy (0.86)\",fontsize=15)\n",
    "plt.yscale('log')\n",
    "# 替换x轴坐标为xlabels\n",
    "plt.xticks(xlabels, xlabels, rotation=0,fontsize=10)\n",
    "plt.xlabel(\"Distilbert Agnews\",fontsize=15)\n",
    "# plt.savefig(\"../eval-ablation.pdf\", bbox_inches=\"tight\")\n",
    "# plt.show()\n",
    "data = [1023.4385053710938, 45.58524559570315, 28.052458828125, 15.795394888671876]\n",
    "xlabels = [\"full\", \"Ours\\nw/o adaptive\\nw/o sampling\", \"Ours\\nw/o adaptive\", \"Ours\"]\n",
    "# bar plot\n",
    "# plt.figure(figsize=(10, 3), dpi=100)\n",
    "plt.subplot(1,2,2)   #221亦可\n",
    "plt.bar(xlabels, data, color=\"white\", edgecolor=\"black\", hatch=\"//\", linewidth=1)\n",
    "plt.grid(axis=\"y\", alpha=0.3)\n",
    "plt.ylabel(\"Time To Accuracy (0.84)\",fontsize=20)\n",
    "plt.yscale('log')\n",
    "# 替换x轴坐标为xlabels\n",
    "plt.xticks(xlabels, xlabels, rotation=0,fontsize=20)\n",
    "plt.xlabel(\"Bert Agnews\",fontsize=20)\n",
    "plt.savefig(\"../eval-ablation.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
<<<<<<< HEAD
      "[0.1, 0.12000000000000001, 0.14, 0.16] [12.01680227  0.85481658  0.29732751  0.14748902]\n",
      "[0.1, 0.12000000000000001, 0.14, 0.16] [17.05730842  0.75975409  0.46754098  0.26325658]\n"
=======
      "[721.00813647  51.28899505  17.83965045   8.84934101]\n",
      "[1023.43850537   45.5852456    28.05245883   15.79539489]\n"
>>>>>>> adb8e3aedc73bfd647466583e31640d761a61c37
     ]
    },
    {
     "data": {
<<<<<<< HEAD
      "image/png": "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",
=======
      "image/png": "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",
>>>>>>> adb8e3aedc73bfd647466583e31640d761a61c37
      "text/plain": [
       "<Figure size 900x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# peak memory\n",
    "# ['full', 'adapter', 'bitfit', 'inference']\n",
    "# {\"BERT-large\", \"BERT-base\", \"DistilBERT-base\", \"ALBERT-base\"}\n",
    "memory = {\"1\": np.array([t/60 for t in [721.0081364746094, 51.288995052734414, 17.839650453124996, 8.84934100644531]]),\n",
    "          \"2\":np.array([t/60 for t in [1023.4385053710938, 45.58524559570315, 28.052458828125, 15.795394888671876]])}\n",
    "# 'ours', 'fedadapter': 928683.4952636717, 'adapter': 2994276.3854550663, 'bitfit': 1161153.1016409993, 'full':  14981687.99056516\n",
    "fig_output_path = \"./\"\n",
    "\n",
    "def plot_memory(model):\n",
    "    \"\"\"\n",
    "        todo\n",
    "    \"\"\"\n",
    "    label_font_conf = {\n",
    "        # \"weight\": \"bold\",\n",
    "        \"size\": \"27\"\n",
    "    }\n",
    "    bar_confs = {\n",
<<<<<<< HEAD
    "        \"color\": [\"white\",\"white\", \"silver\",\"grey\"],\n",
    "        \"linewidth\": 1,\n",
    "        \"hatch\": [\"\", \"//\", \"//\", \"\"],\n",
=======
    "        \"color\": [\"white\", \"white\", \"silver\",\"grey\"],\n",
    "        \"linewidth\": 1,\n",
    "        \"hatch\": [\"\", \"//\", \"\", \"\"],\n",
>>>>>>> adb8e3aedc73bfd647466583e31640d761a61c37
    "        \"edgecolor\": \"black\",\n",
    "    }\n",
    "\n",
    "\n",
    "    figure_mosaic = \"\"\"\n",
    "    AAAA,BBBB\n",
    "    \"\"\"\n",
    "    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9,4), dpi=100)\n",
    "    bar_width = 0.01\n",
    "\n",
    "    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]\n",
    "\n",
    "    xlabels = [\"1\",'2']\n",
<<<<<<< HEAD
    "    # xlabels_fig = [\"RoBERTa-large\", \"BERT-base\", \"DistilBERT-base\", \"ALBERT-base\", \"LLAMA\"]\n",
    "    ax = [axes[\"A\"],axes[\"B\"]]\n",
=======
    "    xlabels_fig = [\"DistilBERT-base\", \"BERT-base\"]\n",
    "    ax = [axes[\"A\"],axes['B']]\n",
>>>>>>> adb8e3aedc73bfd647466583e31640d761a61c37
    "\n",
    "    for i in range(2):\n",
    "        # ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "        ax[i].set_xticks([])\n",
    "        fps = memory[xlabels[i]]\n",
    "        print(x,fps)\n",
    "        ax[i].bar(x, fps, width=bar_width, **bar_confs)\n",
    "        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "        if i == 0:\n",
<<<<<<< HEAD
    "            ax[i].set_ylabel('Elapsed Training\\nTime(hrs)',**label_font_conf)\n",
=======
    "            ax[i].set_ylabel('Elapsed Training \\ntime (hrs)',**label_font_conf)\n",
>>>>>>> adb8e3aedc73bfd647466583e31640d761a61c37
    "        ax[i].set_yscale('log')\n",
    "        # plt.yticks(fontsize=20)\n",
    "        ax[i].tick_params(axis='y',labelsize=20)\n",
    "        ax[i].grid(axis=\"y\", alpha=0.3)\n",
    "        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)\n",
    "    \n",
    "    # # for LLAMA\n",
    "    # i = i+1\n",
    "    # x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]\n",
    "    # bar_confs = {\n",
    "    #     \"color\": [\"white\", \"silver\", \"grey\"],\n",
    "    #     \"linewidth\": 1,\n",
    "    #     \"hatch\": [\"\", \"//\", \"//\"],\n",
    "    #     \"edgecolor\": \"black\",\n",
    "    # }\n",
    "    \n",
    "    # ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "    # ax[i].set_xticks([])\n",
    "    # fps = memory[xlabels[i]]\n",
    "    # ax[i].bar(x, fps, width=bar_width, **bar_confs)\n",
    "\n",
    "    # ax[i].grid(axis=\"y\", alpha=0.3)\n",
    "    # ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)\n",
    "    \n",
    "    # ax[0].set_yscale('log')\n",
    "    # ax[1].set_yscale('log')\n",
    "    # ax[2].set_yscale('log')\n",
    "    # ax[0].axhline(8, color='r', linestyle='--')\n",
    "    # ax[0].text(0.15, 8.1, 'OOM', fontsize=12, color='r')\n",
    "    # ax[-1].axhline(8, color='r', linestyle='--')\n",
    "    # ax[-1].text(0.1, 8.5, 'OOM', fontsize=12, color='r')\n",
    "    # ax[0].set_ylabel(\"Memory (GB)\", **label_font_conf)\n",
    "    # ax[1].set_ylabel(\"Latency (s)\", **label_font_conf)\n",
    "    # ax[2].set_ylabel(\"Accuracy\", **label_font_conf)\n",
    "    # ax[3].set_ylabel(\"Accuracy\", **label_font_conf)\n",
    "    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container\n",
    "    # bars = ax[0].containers[0].get_children()\n",
    "    # bars_llama = ax[-1].containers[0].get_children()[-2]\n",
    "    # bars.insert(3, bars_llama)\n",
    "    # print(bars)\n",
    "    # print(bars_llama)\n",
    "    labels = ['FT-full', 'Ours w/o adaptive & sapling', 'Ours w/o adaptive', 'Ours']\n",
    "    ax[0].legend(bars, labels, ncol=4, loc=\"lower left\", bbox_to_anchor=(-0.15, 1),frameon=False,fontsize=25,columnspacing = 1.5,handletextpad=0.5)\n",
    "\n",
    "    plt.subplots_adjust(wspace=2.5)\n",
<<<<<<< HEAD
    "\n",
    "    # plt.savefig('/data/wyz/ForwardFL-Latex/figs/eval-total-energy.pdf', bbox_inches=\"tight\")\n",
=======
    "    plt.legend()\n",
    "    plt.savefig('../../figs/eval_ablation_new.pdf', bbox_inches=\"tight\")\n",
>>>>>>> adb8e3aedc73bfd647466583e31640d761a61c37
    "    plt.show()\n",
    "\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    plot_memory(\"\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[721.00813647  51.28899505  17.83965045   8.84934101]\n",
      "[1023.43850537   45.5852456    28.05245883   15.79539489]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x500 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# peak memory\n",
    "# ['full', 'adapter', 'bitfit', 'inference']\n",
    "# {\"BERT-large\", \"BERT-base\", \"DistilBERT-base\", \"ALBERT-base\"}\n",
    "memory = {\"1\": np.array([721.0081364746094, 51.288995052734414, 17.839650453124996, 8.84934100644531]),  \n",
    "           '2':np.array([1023.4385053710938, 45.58524559570315, 28.052458828125, 15.795394888671876])}\n",
    "fig_output_path = \"./\"\n",
    "\n",
    "def plot_memory(model):\n",
    "    \"\"\"\n",
    "        todo\n",
    "    \"\"\"\n",
    "    label_font_conf = {\n",
    "        # \"weight\": \"bold\",\n",
    "        \"size\": \"27\"\n",
    "    }\n",
    "    bar_confs = {\n",
    "        \"color\": [\"white\", \"white\", \"silver\",\"grey\"],\n",
    "        \"linewidth\": 1,\n",
    "        \"hatch\": [\"\", \"//\", \"\", \"\"],\n",
    "        \"edgecolor\": \"black\",\n",
    "    }\n",
    "\n",
    "\n",
    "    figure_mosaic = \"\"\"\n",
    "    AAAA,BBBB\n",
    "    \"\"\"\n",
    "    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(7, 5), dpi=100)\n",
    "    bar_width = 0.01\n",
    "\n",
    "    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]\n",
    "\n",
    "    xlabels = [\"1\",'2']\n",
    "    xlabels_fig = [\"DistilBERT-base\", \"BERT-base\"]\n",
    "    ax = [axes[\"A\"],axes['B']]\n",
    "\n",
    "    for i in range(2):\n",
    "        # ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "        ax[i].set_xticks([])\n",
    "        fps = memory[xlabels[i]]\n",
    "        print(fps)\n",
    "        ax[i].bar(x, fps, width=bar_width, **bar_confs)\n",
    "        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "        if i == 0:\n",
    "            ax[i].set_ylabel('Elapsed Training \\ntime (hrs)',**label_font_conf)\n",
    "        ax[i].set_yscale('log')\n",
    "        plt.yticks(fontsize=20)\n",
    "        ax[i].grid(axis=\"y\", alpha=0.3)\n",
    "        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)\n",
    "    \n",
    "    bars = ax[0].containers[0].get_children()\n",
    "\n",
    "    labels = ['Full-FT', 'Ours (w/o GPP&DPS)', 'Ours (w/o GPP)', 'Ours']\n",
    "    ax[0].legend(bars, labels, ncol=1, loc=\"lower left\", bbox_to_anchor=(2.5, 0),frameon=False,fontsize=25,columnspacing = 3,labelspacing=1.5,handletextpad=0.5)\n",
    "\n",
    "    plt.subplots_adjust(wspace=2.5)\n",
    "    \n",
    "    plt.savefig('../../figs/eval_ablation_new.pdf', bbox_inches=\"tight\")\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    plot_memory(\"\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "forward-fl",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/draw-llama.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "from datetime import datetime\n",
    "\n",
    "# 读取log文件\n",
    "with open('../../data/log_to_draw.log', 'r') as f:\n",
    "    lines = f.readlines()\n",
    "\n",
    "# 定义横坐标和纵坐标列表\n",
    "x = []\n",
    "y = []\n",
    "\n",
    "start_time = None\n",
    "# 处理每一行\n",
    "for line in lines:\n",
    "    if start_time == None:\n",
    "        start_time = datetime.strptime(line[11:19], '%H:%M:%S')\n",
    "\n",
    "    # 如果当前行包含acc和时间字符串\n",
    "    if \"acc\" in line:\n",
    "        # 获取acc值和时间字符串\n",
    "        acc_value = float(line[line.rfind(\"acc\")+5:])\n",
    "        time_str = line[11:19]\n",
    "        # 将时间字符串转换为datetime对象\n",
    "        time = datetime.strptime(time_str, '%H:%M:%S')\n",
    "\n",
    "        # 计算当前时间和起始时间之间的时间差，作为横坐标\n",
    "        x.append((time - start_time).total_seconds() / 60)\n",
    "        # 将acc值作为纵坐标\n",
    "        y.append(acc_value)\n",
    "\n",
    "# 画折线图\n",
    "plt.plot(x, y)\n",
    "plt.xlabel('Time (minutes)')\n",
    "plt.ylabel('Acc')\n",
    "plt.title(\"llama gpu forward lr=3e-3\")\n",
    "plt.savefig('../../figs/eval-llama_gpu_forward_lr=3e-3.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[18.35,\n",
       " 36.31666666666667,\n",
       " 54.11666666666667,\n",
       " 64.55,\n",
       " 75.13333333333334,\n",
       " 85.58333333333333,\n",
       " 96.15,\n",
       " 106.7,\n",
       " 117.25,\n",
       " 127.63333333333334,\n",
       " 138.11666666666667,\n",
       " 148.55,\n",
       " 159.08333333333334,\n",
       " 169.66666666666666,\n",
       " 180.2,\n",
       " 190.65,\n",
       " 201.1,\n",
       " 211.63333333333333,\n",
       " 222.13333333333333,\n",
       " 232.7,\n",
       " 243.25,\n",
       " 253.78333333333333,\n",
       " 264.35,\n",
       " 274.8833333333333,\n",
       " 285.3833333333333,\n",
       " 295.9166666666667,\n",
       " 306.51666666666665,\n",
       " 317.05,\n",
       " 327.6666666666667,\n",
       " 338.23333333333335,\n",
       " 348.8833333333333,\n",
       " 359.4166666666667,\n",
       " 369.96666666666664,\n",
       " 380.3833333333333,\n",
       " 390.76666666666665,\n",
       " 401.2,\n",
       " 411.48333333333335,\n",
       " 421.8,\n",
       " 432.18333333333334,\n",
       " 442.5833333333333,\n",
       " 452.8833333333333,\n",
       " 463.18333333333334,\n",
       " 473.46666666666664,\n",
       " 483.71666666666664,\n",
       " 494.05,\n",
       " 504.26666666666665,\n",
       " 514.55,\n",
       " 524.7833333333333,\n",
       " 535.05,\n",
       " 545.3833333333333,\n",
       " 555.6333333333333,\n",
       " 565.85,\n",
       " 576.0833333333334,\n",
       " 586.3333333333334,\n",
       " 596.7,\n",
       " 606.9166666666666,\n",
       " 617.2]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-ablation.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import matplotlib as mpl

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

runtime_hybrid = {'20news+TX2': [43.95175,
  6.147444444444437,
  4.916249999999992,
  1.4725000000000026],
 'agnews+TX2': [73.075, 7.255555555555534, 3.172222222222234, 1.547222222222225],
 '20news+RPI': [88.445, 106.98044444444437, 96.51999999999994, 27.645000000000035],
 'agnews+RPI': [92.99333333333334,
  92.75555555555546,
  55.422222222222416,
  22.922222222222242]}

def plot_fps_stream_number(type):
    """
        plotting max stream numbers (online) or fps (offline) for each video
        type: 
            - online: plotting [libx264 (SoC-CPU), mediacodec(SoC-HW), libx264 (CPU), nvenc (GPU)]
            - offline: plotting [libx264 (SoC-CPU), libx264 (CPU), nvenc (GPU)]
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//"],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAAA.BBBB.CCCC.DDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]
    data = runtime_hybrid

    xlabels = ["20news+TX2", "agnews+TX2", "20news+RPI", "agnews+RPI"]
    xlabels_fig = ["20NEWS+TX2", "AGNEWS+TX2", "20NEWS+RPI", "AGNEWS+RPI"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    ax[0].set_yscale('log')
    ax[1].set_yscale('log')
    ax[0].set_ylabel("Elapsed Training \nTime (hrs)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["FT", "Adapter", r"Adapter$_{Oracle}$", sys + r" (Cache+Adapter$_{Oracle}$)"]
    ax[0].legend(bars, labels, ncol=4, loc="lower left", bbox_to_anchor=(-0.6, 1),frameon=False,fontsize=15,columnspacing = 1.0,handletextpad=0.3)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('../figs/eval-ablation-adapter-cache-hybrid.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_fps_stream_number("offline")


==> figs/script/plot-design-pitfall-memory.py <==
import matplotlib.pyplot as plt
import numpy as np
import os

# peak memory
# ['full', 'adapter', 'bitfit', 'inference']
# {"BERT-large", "BERT-base", "DistilBERT-base", "ALBERT-base"}
memory = {"RoBERTa-large": np.array([7.741, 5.362, 5.083, 1.490]),
 "BERT-base": np.array([2.750, 1.908, 1.860, 0.524]),
 "DistilBERT-base": np.array([1.485, 0.962, 1.003, 0.356]),
 "ALBERT-base": np.array([2.458, 1.937, 1.951, 0.169]),
 "LLAMA": np.array([(78-28)/2+28/8, 25.889-14+14/4, 14.959/4])}

fig_output_path = "../"

def plot_memory(model):
    """
        todo
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//"],
        "edgecolor": "black",
    }


    figure_mosaic = """
    AAAA.BBBB.CCCC.DDDD.EEE
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]

    xlabels = ["RoBERTa-large", "BERT-base", "DistilBERT-base", "ALBERT-base", "LLAMA"]
    xlabels_fig = ["RoBERTa-large", "BERT-base", "DistilBERT-base", "ALBERT-base", "LLAMA"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"], axes["E"]]

    for i in range(len(axes)-1):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        fps = memory[xlabels[i]]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)
        if i == 0:
            ax[i].set_ylabel('Memory Useage(GB)',**label_font_conf)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)
    
    # for LLAMA
    i = i+1
    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]
    bar_confs = {
        "color": ["white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["", "//", "//"],
        "edgecolor": "black",
    }
    
    ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
    ax[i].set_xticks([])
    fps = memory[xlabels[i]]
    ax[i].bar(x, fps, width=bar_width, **bar_confs)

    ax[i].grid(axis="y", alpha=0.3)
    ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)
    
    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    # ax[0].axhline(8, color='r', linestyle='--')
    # ax[0].text(0.15, 8.1, 'OOM', fontsize=12, color='r')
    # ax[-1].axhline(8, color='r', linestyle='--')
    # ax[-1].text(0.1, 8.5, 'OOM', fontsize=12, color='r')
    # ax[0].set_ylabel("Memory (GB)", **label_font_conf)
    # ax[1].set_ylabel("Latency (s)", **label_font_conf)
    # ax[2].set_ylabel("Accuracy", **label_font_conf)
    # ax[3].set_ylabel("Accuracy", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    bars_llama = ax[-1].containers[0].get_children()[-2]
    bars.insert(3, bars_llama)
    print(bars)
    # print(bars_llama)
    labels = ['Full-FT', 'Adapter', 'Bitfit', 'LoRA', 'Inference']
    ax[0].legend(bars, labels, ncol=5, loc="lower left", bbox_to_anchor=(-0.1, 0.93),frameon=False,fontsize=15,columnspacing = 1.5,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)

    plt.savefig(os.path.join(fig_output_path, "design-pitfall-memory.pdf"), bbox_inches="tight")
    plt.show()


if __name__ == '__main__':
    plot_memory("")


==> figs/script/plot-eval-cost-memory.py <==
import matplotlib.pyplot as plt
import numpy as np
import os

# peak memory
memory = {"RoBERTa-large": np.array([7.741, 5.362, 5.083, 4.5, 1.490]),
 "BERT-base": np.array([2.750, 1.908, 1.860, 1.43, 0.524]),
 "DistilBERT-base": np.array([1.485, 0.962, 1.003, 0.67, 0.356]),
 "ALBERT-base": np.array([2.458, 1.937, 1.951, 0.673, 0.169]),
 "LLAMA": np.array([78, 25.889, 14.959, 7.345])}

fig_output_path = "../"

def plot_memory(model):
    """
        todo
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "silver","grey"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//", ""],
        "edgecolor": "black",
    }


    figure_mosaic = """
    AAAAA.BBBBB.CCCCC.DDDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6, 0.1+bar_width*8]

    xlabels = ["RoBERTa-large", "BERT-base", "DistilBERT-base", "ALBERT-base"]
    xlabels_fig = ["RoBERTa-large", "BERT-base", "DistilBERT-base", "ALBERT-base"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        fps = memory[xlabels[i]]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)
    
    # # for LLAMA
    # i = i+1
    # x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]
    # bar_confs = {
    #     "color": ["white", "white", "grey", "grey"],
    #     "linewidth": 1,
    #     "hatch": ["", "-", "", "-"],
    #     "edgecolor": "black",
    # }

    # ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
    # ax[i].set_xticks([])
    # fps = memory[xlabels[i]]
    # ax[i].bar(x, fps, width=bar_width, **bar_confs)

    # ax[i].grid(axis="y", alpha=0.3)
    # ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)
    
    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    # for i in range(len(axes)-1):
    #     ax[i].axhline(8, color='r', linestyle='--')
    # ax[0].text(0.15, 8.1, 'OOM', fontsize=12, color='r')
    # ax[-1].axhline(8, color='r', linestyle='--')
    # ax[-1].text(0.1, 8.5, 'OOM', fontsize=12, color='r')
    ax[0].set_ylabel("Memory (GB)", **label_font_conf)
    # ax[1].set_ylabel("Latency (s)", **label_font_conf)
    # ax[2].set_ylabel("Accuracy", **label_font_conf)
    # ax[3].set_ylabel("Accuracy", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    # bars_lora = ax[-1].containers[0].get_children()[1]
    # bars_int = ax[-1].containers[0].get_children()[-1]
    # bars.insert(4, bars_lora)
    # bars.insert(6, bars_int)
    print(bars)
    # print(bars_llama)
    labels = ['Full-FT', 'Adapter', 'Bitfit', 'FedAdapter', 'Ours']
    ax[0].legend(bars, labels, ncol=5, loc="lower left", bbox_to_anchor=(0.1, 0.93),frameon=False,fontsize=15,columnspacing = 0.5,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)

    plt.savefig(os.path.join(fig_output_path, "eval-cost-memory.pdf"), bbox_inches="tight")
    plt.show()


if __name__ == '__main__':
    plot_memory("")


==> figs/script/plot-motivation-processor.py <==
import openpyxl
import matplotlib.pyplot as plt

workbook = openpyxl.load_workbook('./mobile.xlsx')
sheet = workbook['Sheet1']

socs = []

mobileBert='mobilebert'
albert='albert'
models=[mobileBert,albert]
# model='MobileBERT'

for model in models:
    for row in sheet.iter_rows(min_row=4, values_only=True):
        soc_name = row[1]
        if model==mobileBert:
            cpu = row[98]  # mobileBert
            nn = row[99]
        elif model==albert:
            cpu=row[100] # ALBERT
            nn=row[101]
        if nn == 0 or cpu == 0:
            continue
        ratio = cpu / nn
        found = False
        for i in range(len(socs)):
            if socs[i][0] == soc_name:
                found = True
                if socs[i][1] < ratio:
                    socs[i][1] = ratio
        if not found:
            socs.append([soc_name, ratio])

    brands = ['Snapdragon', 'Dimensity', 'Google Tensor', 'Exynos', 'Apple', 'Kirin', 'MediaTek']
    band_list = [[], [], [], [], [], [], []]
    for soc in socs:
        soc_name = soc[0]
        result = map(soc_name.find, brands)
        for i, res in enumerate(result):
            if res != -1:
                band_list[i].append(soc)
    list(map(lambda l: l.sort(key=lambda i: i[1], reverse=True), band_list))
    if model==mobileBert:
        release_time = {
        "Snapdragon 8+ Gen 1": 2022,
        "Snapdragon 778G+": 2021,
        "Snapdragon 888": 2020,
        'Snapdragon 855': 2018,
        "Snapdragon 845": 2017,

        "Dimensity 8100": 2022,
        "Dimensity 9000": 2021,
        "Dimensity 800U": 2020,

        "Google Tensor G2": 2022,
        "Google Tensor": 2021,
        }
    elif model==albert:
        release_time = {
            "Snapdragon 8+ Gen 1": 2022,
            "Snapdragon 8 Gen 1": 2021,
            "Snapdragon 821": 2016,
            'Snapdragon 855': 2018,
            "Snapdragon 730G": 2019,
            "Snapdragon 845": 2017,
            "Google Tensor G2": 2022,
            "Google Tensor": 2021,
        }
    snapdragon = band_list[0]
    dimensity = band_list[1]
    google_tensor = band_list[2]
    exynos = band_list[3]
    apple = band_list[4]
    kirin = band_list[5]
    mediatek = band_list[6]


    def gen_plot_xy(socs: list):
        x = []
        y = []
        name=[]
        for soc in socs:
            time = release_time.get(soc[0])
            if time is not None:
                x.append(time)
                y.append(soc[1])
                name.append([soc[0]])
        return x, y,name

    used_band=[]
    band_socs=[]
    if model==mobileBert:
        used_band=['Snapdragon', 'Dimensity', 'Google Tensor']
        mark_list = ['o','^','s']
        color_list = ['b','darkorange','g']
        band_socs=[snapdragon, dimensity, google_tensor]

    elif model==albert:
        used_band = ['Snapdragon', 'Google Tensor']
        mark_list = ['o','s']
        color_list = ['b','g']
        band_socs = [snapdragon, google_tensor]

    index=0
    plt.figure(figsize=(7,3.8),dpi=500)
    for x, y,name in map(gen_plot_xy, band_socs):
        plt.plot(x, y,label=used_band[index],marker=mark_list[index],color=color_list[index],linewidth=5,markersize=15)
        print(name,used_band[index])   
        index+=1
        # for i in range(len(x)):
        #     plt.text(x[i],y[i],name[i],ha='center', va='bottom')
    # plt.subplots_adjust(bottom=0,top=3,left=0,right=3)
    plt.legend(fontsize=23,frameon=False,loc=2)
    plt.xlabel('Year',fontsize=30)
    plt.ylabel('Speedup over\nCPU (x)',fontsize=30)
    plt.xticks(fontsize=25)
    if model == 'albert':
        plt.xticks(range(2016,2023,2))
    else:
        plt.xticks(range(2017,2023,2))
    plt.yticks(fontsize=25)
    # plt.title(f'Model: {model}')
    plt.savefig(f'../motivation-npu-dev-{model}.pdf',bbox_inches='tight')
    plt.show()
    print(x,y)
    # print(snapdragon)
    # print(dimensity)
    # print(google_tensor)
    # print(exynos)
    # print(apple)
    # print(kirin)
    # print(mediatek)




==> figs/script/plot-performance-device-heterogenity.py <==
from cProfile import run
import matplotlib.pyplot as plt
import numpy as np
import sys

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42


# target acc = 95%

# 20news runtime on various device.
runtime_20news = {'tx2': [43.95175, 12.744250000000001, 18.5163622222222, 5.160140000000001, 1.341133333333335], 'nano': [46.2935, 15.086, 21.21316888888888, 8.137280000000002, 2.493722222222222], 'rpi': [88.445, 57.2375, 69.75568888888883, 61.72579999999994, 23.240322222222233]}

# agnews runtime on various device.
runtime_agnews = {'tx2': [73.075, 19.055, 17.547172222222205, 3.1753944444444464, 1.0431916666666652], 'nano': [74.12333333333333, 20.10333333333333, 18.28812222222224, 4.003344444444441, 1.6923166666666678], 'rpi': [92.99333333333334, 38.973333333333336, 31.625222222222224, 18.906444444444443, 13.376566666666651]}

# semeval runtime on various device.
runtime_semeval = {'tx2': [89.92416666666666, 23.129166666666666, 46.779922222222254, 10.956977777777778, 1.1349333333333311], 'nano': [90.78833333333333, 23.993333333333332, 47.490733333333296, 11.593900000000009, 1.878933333333337], 'rpi': [106.34333333333333, 39.54833333333333, 60.285333333333334, 23.058500000000002, 15.270933333333303]}

# onto runtime on various device.
runtime_onto ={'tx2': [55.86388888888889, 15.53138888888889, 43.82791111111111, 12.86774444444445, 5.825194444444443], 'nano': [57.95111111111111, 17.61861111111111, 46.375600000000034, 15.415433333333322, 10.391194444444428], 'rpi': [95.52111111111111, 55.18861111111111, 92.23400000000001, 61.27383333333333, 92.57919444444443]}

def hybrid(runtime):
    runtime['hybrid'] =( np.array(runtime['tx2']) + np.array(runtime['nano']) + np.array(runtime['rpi']) )/ 3
    return runtime

runtime_20news = hybrid(runtime_20news)
runtime_agnews = hybrid(runtime_agnews)
runtime_semeval = hybrid(runtime_semeval)
runtime_onto = hybrid(runtime_onto)


def plot_fps_stream_number(type):
    """
        plotting max stream numbers (online) or fps (offline) for each video
        type: 
            - online: plotting [libx264 (SoC-CPU), mediacodec(SoC-HW), libx264 (CPU), nvenc (GPU)]
            - offline: plotting [libx264 (SoC-CPU), libx264 (CPU), nvenc (GPU)]
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey", "black"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//", ""],
        "edgecolor": "black",
    }


    figure_mosaic = """
    AAAAA.BBBBB.CCCCC.DDDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6, 0.1+bar_width*8]

    if type == "20news":
        data = runtime_20news
    if type == "semeval":
        data = runtime_semeval
    if type == "agnews":
        data = runtime_agnews
    if type == "onto":
        data = runtime_onto
    

    xlabels = ["tx2", "nano", "rpi",'hybrid']
    xlabels_fig = ["ALBERT-base", "DistilBERT","BERT-Base", "RoBERTa-Large"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    ax[0].set_ylabel("Elapsed Training \nTime (hrs)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["Full", "Adapter", "BitFit", "FedAdapter", "Ours"]
    ax[0].legend(bars, labels, ncol=5, loc="lower left", bbox_to_anchor=(0, 1),frameon=False,fontsize=15,columnspacing = 1.5,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig(f'../eval-e2e-different-hardware-{type}.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_fps_stream_number("20news")
    plot_fps_stream_number("agnews")
    plot_fps_stream_number("semeval")
    plot_fps_stream_number("onto")


==> figs/script/process-design-pitfall-memory-inference.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import transformers"
   ]
  }
 ],
 "metadata": {
  "language_info": {
   "name": "python"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/process-design-pitfall-memory-inference.py <==
import torch
# distilbert-base-uncased, albert-base-v2, bert-large uncased
from transformers import BertTokenizer, DistilBertTokenizer,AlbertTokenizer, BertModel, DistilBertModel, AlbertModel
from tqdm import tqdm
# print process id
import os
print('Process ID:', os.getpid())

model = 'Bert-large'
device = 'cpu'
if model == 'DistilBert-base':
    model_name = 'distilbert-base-uncased'
    tokenizer = DistilBertTokenizer.from_pretrained(model_name, cache_dir='')
    model = DistilBertModel.from_pretrained(model_name).to(device) # device_map="auto"
elif model == 'Bert-base':
    model_name = 'bert-base-uncased'
    tokenizer = BertTokenizer.from_pretrained(model_name)
    model = BertModel.from_pretrained(model_name).to(device)
elif model == 'Bert-large':
    model_name = 'bert-large-uncased'
    tokenizer = BertTokenizer.from_pretrained(model_name)
    model = BertModel.from_pretrained(model_name).to(device)
elif model == 'Albert-base':
    model_name = 'albert-base-v2'
    tokenizer = AlbertTokenizer.from_pretrained(model_name)
    model = AlbertModel.from_pretrained(model_name).to(device)
else:
    raise ValueError

sentences = ["how are you?",
    "I am doing great!",
    "What's your name?",
    "Nice to meet you.",
    "How can I help you?",
    "This is a sample sentence.",
    "BERT is awesome.",
    "Let's do some inference.",
    "Transformers library is fantastic.",
    "I love working with deep learning models.",
    "Natural Language Processing is fascinating.",
    "Machine learning is revolutionizing the world.",
    "Python is a versatile programming language.",
    "OpenAI's GPT-3 is a remarkable model.",
    "I enjoy chatting with ChatGPT.",
    "Artificial Intelligence has great potential.",
    "Deep learning is a subfield of machine learning.",
    "I am excited to see future advancements.",
    "The possibilities are endless with AI.",
    "I wonder what AI will achieve in the future.",
    "ChatGPT is an AI language model developed by OpenAI.",
    "I'm impressed with the capabilities of ChatGPT.",
    "AI can enhance various industries.",
    "I'm looking forward to AI-powered applications.",
    "It's fascinating to witness AI progress.",
    "I'm curious about AI ethics and fairness.",
    "The AI field is constantly evolving.",
    "AI has the potential to solve complex problems.",
    "I'm excited to explore AI further.",
    "AI can help us make better decisions.",
    "I'm amazed by the advancements in AI research.",
    "The future of AI is promising."
]*200

encoded_inputs = tokenizer(sentences, padding=True, truncation=True, return_tensors='pt')
input_ids = encoded_inputs['input_ids']
attention_mask = encoded_inputs['attention_mask']

batch_size = 8
num_samples = len(input_ids)

# Adjust the number of samples to be divisible by the batch size
num_batches = (num_samples + batch_size - 1) // batch_size
num_samples_adjusted = num_batches * batch_size

# Pad the inputs to match the adjusted number of samples
input_ids = torch.cat([input_ids, input_ids[:(num_samples_adjusted - num_samples)]])
attention_mask = torch.cat([attention_mask, attention_mask[:(num_samples_adjusted - num_samples)]])

# Reshape the inputs to match the batch size
input_ids = input_ids.reshape(num_batches, batch_size, -1)
attention_mask = attention_mask.reshape(num_batches, batch_size, -1)

outputs = []

# Iterate over each batch
for batch_input_ids, batch_attention_mask in tqdm(zip(input_ids, attention_mask), total=num_batches, desc="Inference progress"):


    # Move the batch to the GPU if available
    batch_input_ids = batch_input_ids.to(device)
    batch_attention_mask = batch_attention_mask.to(device)

    # Perform forward pass
    with torch.no_grad():
        batch_outputs = model(batch_input_ids, attention_mask=batch_attention_mask)


==> lazy_git_push.sh <==
git add *
git commit -m "up"
git push


==> params.py <==
import torch
import torch.nn.functional as F
import matplotlib.pyplot as plt

def n_dim_cosine(n):
    # device = torch.device('cuda:0')
    # 定义向量 A
    A = torch.randn(int(n)).to('cuda:0')

    result = torch.zeros_like(A)
    for i in range(1000):
        random_vector = torch.randn_like(A).to('cuda:0')
        dot_product = torch.sum(A * random_vector).to('cpu')
        result += dot_product*random_vector

    mean_vector = result/1000

    cosine_similarity = F.cosine_similarity(A.unsqueeze(0), mean_vector.unsqueeze(0), dim=1)
    return cosine_similarity.to('cpu')
old_model_param_map = {'Muti_layer_NN':1.86*10**6,'LeNet':2.7*10**4,' MobileNet':1.3*10**7,' WideResNe':3*10**5,'LocalMixer':17.3*10**6}
ours_model_param_map = {'ALBERT-base':11*10**6,'DistilBERT-base':66*10**6,'BERT-base':110*10**6,'RoBERTa-large':354*10**6,'LLaMA-7B':65*10**9}
# https://arxiv.org/abs/2301.12195'    LeNet':2.7*10**4,' MobileNet':1.3*10**7,' WideResNe':3*10**5
# https://arxiv.org/pdf/2210.03310.pdf  'LocalMixer':17.3*10**6
for model,param_num in old_model_param_map.items():
    print(model)
    plt.scatter(param_num,n_dim_cosine(param_num//100),marker='s',color='b',label=model)
for model,param_num in ours_model_param_map.items():
    print(model)
    plt.scatter(param_num,n_dim_cosine(param_num//100),marker='*',color='r',label=model)
plt.xscale('log')
plt.show()

==> test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Vector 的方差为：[23.51321571 37.18400663]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "# 设置随机种子，以便结果可复现\n",
    "# np.random.seed(42)\n",
    "\n",
    "# 生成10个符合高斯分布的向量\n",
    "num_vectors = 10\n",
    "vector_length = 100  # 向量中的样本数量\n",
    "mean = 1\n",
    "std_dev = np.sqrt(10)\n",
    "\n",
    "vectors = np.random.normal(mean, std_dev, (num_vectors, vector_length))\n",
    "\n",
    "# 计算每个向量的均值\n",
    "vectors_variance_1 = np.var(vectors[:num_vectors//2], axis=0)\n",
    "\n",
    "vectors_variance_2 = np.var(vectors[num_vectors//2:], axis=0)\n",
    "\n",
    "# 计算所有向量的均值\n",
    "vectors_variance = np.var([vectors_variance_1,vectors_variance_2], axis=1)\n",
    "\n",
    "# 输出结果\n",
    "\n",
    "print(f\"Vector 的方差为：{vectors_variance}\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "forward-fl",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> test.js <==
function calculateDaysBetweenDates(begin, end) {
